Environmental and fishing effects on the dynamic of brown tiger prawn (Penaeus esculentus) in Moreton Bay (Australia)

This analysis of the variations of brown tiger prawn (Penaeus esculentus) catch in the Moreton Bay multispecies trawl fishery estimated catchability using a delay difference model. It integrated several factors responsible for variations in catchability: targeting of fishing effort, increasing fishing power and changing availability. An analysis of covariance was used to define fishing events targeted at brown tiger prawns. A general linear model estimated inter-annual variations of fishing power. Temperature induced changes in prawn behaviour played an important role in the dynamic of this fishery. Maximum likelihood estimates of targeted catchability ($3.92 \pm 0.40 \ 10^{-4}$ boat-days$^{-1}$) were twice as large as non-targeted catchability ($1.91 \pm 0.24 \ 10^{-4}$ boat-days$^{-1}$). The causes of recent decline in fishing effort in this fishery were discussed.

==> anc/FitWeeklyDelayDifference.cxx <==
// CREATED  10 Sep 2013
// MODIFIED 18 Nov 2013

// VERSION 0.1

// Copyright (c) 2013, 2014 Queensland Government, Department of Agriculture, Forestry, and Fisheries
// Programmed by Marco Kienzle
// This code is distributed under the GNU GPL v.3 license (see at the bottom for more info)

// PURPOSE fit a delay difference model (with weekly time-steps) to a series of catch and effort data
//         by maximum likelihood

// USAGE ./FitWeeklyDelayDifference Data/SimData4.txt

// ARGUMENT the path to a file containing formatted data into 7 columns format containing: (1) timestep (2) label for the type of year used (3) numeric value of year (4) numeric value for week (5) catch (6) targeted and (7) un-targeted effort data from file

// DATA input data were simulated using the script SimulatePopDynamic.R in ~/mystuff/Work/DEEDI/Moreton Bay Prawn Trawl fishery/Analysis/Scripts/DelayDifferenceModel/1989-2010/Weekly/Test the code 

// COMPILE g++ -std=c++0x -g -o FitWeeklyDelayDifference -I/usr/include /usr/lib/prob.o vonMisesRecDist.cxx FitWeeklyDelayDifference.cxx LogLikelihoodFunction.cxx WeeklyDelayDifference.cxx `root-config --glibs --cflags` -lMinuit2

#include "Minuit2/FunctionMinimum.h"
#include "Minuit2/MnUserParameterState.h"
#include "Minuit2/MnPrint.h"
#include "Minuit2/MnMigrad.h"
#include "Minuit2/MnMinos.h"
#include "Minuit2/MnContours.h"
#include "Minuit2/MnPlot.h"
#include "Minuit2/MinosError.h"
#include "Minuit2/ContoursError.h"

#include <stdio.h>
#include <iostream>
#include <fstream>
#include <sstream>
#include <vector>
#include <string>
#include "Riostream.h"

# include "WeeklyDelayDifference.h"
# include "LogLikelihoodFunction.h"
# include "FixPar.h"

using namespace ROOT::Minuit2;

int main( int argc, char *argv[]) {

  // Starting message
  std::cout << "Down under delay difference model version 0.1 (2013-12-18)\n";
  std::cout << "Copyright (C) 2013 Queensland Government, Department of Agriculture, Forestry and Fisheries\n";
  std::cout << "This code is distributed under the GNU GPL v.3 license (http://www.gnu.org/licenses/)\n";

  // We assume argv[1] is a filename to read the data from
  std::ifstream ifs(argv[1]);

  std::vector< double > timestep, Year, Week, FishCatch, Targeted_Effort, Nontargeted_Effort;
  std::vector<string> YearType;
  double a, c, d, e, f, g;
  string b;
  long unsigned counter=0;

  while( ifs >> a >> b >> c >> d >> e >> f >> g){
    timestep.push_back( a ); YearType.push_back (b); 
    Year.push_back(c); Week.push_back(d); 
    FishCatch.push_back(e); Targeted_Effort.push_back(f); Nontargeted_Effort.push_back(g);
    //printf(" Reading %.2f %.2f %.2f from file \n", a, b, c, d);
    counter++;
 }
  ifs.close();

///////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//// Standard minimization using MIGRAD
///////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////

  // Declare the objective function (also called FCN function in documentation)  
  LogLikelihoodFunction fFCN(FishCatch, Targeted_Effort, Nontargeted_Effort);

  // create Minuit parameters with names
  MnUserParameters upar;
  upar.Add("Targeted q", 4, 2);
  upar.Add("Nontargeted q", 2, 2);
  upar.Add("sigma", 10, 0.1);
  upar.Add("Biomass1", 1, 2);
  upar.Add("Biomass2", 1, 2);
  upar.Add("vm_mean", 0, 1);
  upar.Add("vm_sigma", 5, 2);

  std::string RecVarName="Recruit year";
  for(unsigned int i = 1; i <= counter / 52; ++i){
    upar.Add(RecVarName + " " + std::to_string(i), 0.2 * (i+1), .5);
  }
  // Assert parameters domain
  upar.SetLimits("Targeted q", 0, 1e2);
  upar.SetLimits("Nontargeted q", 0, 1e2);
  upar.SetLimits("sigma", 0, 1e2);
  upar.SetLimits("Biomass1", 0, 1e3);
  upar.SetLimits("Biomass2", 0, 1e3);
  upar.SetLimits("vm_mean", -M_PI, M_PI);
  upar.SetLimits("vm_sigma", 1e-3, 80);

  for(unsigned int i = 1; i <= counter/52; ++i){
    upar.SetLimits(RecVarName + " " + std::to_string(i), 1e-2, 1e2);
  }

  cout << "The number of variable is " << upar.Params().size() << "\n";

  // create MIGRAD minimizer with MnStrategy 0 (strategy to calculate first and second derivative with fewer function calls -- less precise result)
  MnMigrad migrad(fFCN, upar, 0);

  // Fix a parameter
  migrad.Fix("Targeted q");
  migrad.Fix("Nontargeted q");
  migrad.Fix("sigma");

  // Minimize
  FunctionMinimum min = migrad();

  // output
  std::cout<<"minimum: "<< min << std::endl;
  
  migrad.Release("Targeted q");
  migrad.Release("Nontargeted q");
  migrad.Release("sigma");
  
  FunctionMinimum min2 = migrad();
  std::cout<<"minimum2: "<< min2 << std::endl;

  //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
  // output results to file
  /////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////

  ofstream FitFile;
  FitFile.open ("Results/FitOutcome.txt");
  FitFile << "# Minimum negative log likelihood\n" << min2 << "\n";
  FitFile.close();

  ofstream FitParamFile;
  FitParamFile.open ("Results/ParameterEstimates.txt");
  for(unsigned int i = 0; i < upar.Params().size(); ++i)
    FitParamFile << upar.Name(i) << "," << min2.UserState().Value(i) << "," << min2.UserState().Error(i) << "\n";
  FitParamFile.close();

  // Output estimates of fisheries quantities: fishing mortality, catch and biomass 

  ofstream EFQ;
  EFQ.open ("Results/EstimatedFisheriesQuantities.txt");
  EFQ << "timestep,YearType,Year,Week,EstimatedFishingMort,EstimatedBiomass,EstimatedCatches\n";    
  
  std::vector<double> EstimatedCatches(counter, 0.0), EstimatedBiomass(counter, 0.0), EstimatedFishingMort(counter, 0.0);
  std::vector<double> Residuals(counter, 0.0);

  // Get parameter estimates into a vector
  std::vector<double> EstimatedPar;
  for(unsigned int i = 0; i < upar.Params().size(); i++) EstimatedPar.push_back(min.UserState().Value(i));

  // Calculate estimated catch
  for(unsigned int iii=0; iii < counter; iii++)
    {
      EstimatedFishingMort.at(iii) = min.UserState().Value("Targeted q") * CatchabilityScalingFactor * Targeted_Effort[iii] + min.UserState().Value("Nontargeted q") * CatchabilityScalingFactor * Nontargeted_Effort[iii];
      EstimatedBiomass.at(iii) = WeeklyDD(iii, counter, Targeted_Effort, Nontargeted_Effort, EstimatedPar);
      EstimatedCatches.at(iii) = EstimatedFishingMort[iii] / (M + EstimatedFishingMort[iii]) * EstimatedBiomass[iii] * \
	(1 - exp(- (M + EstimatedFishingMort[iii])));
      Residuals.at(iii) = (sqrt(EstimatedCatches[iii]) - sqrt(FishCatch[iii])) / min.UserState().Value("sigma");

      EFQ << timestep[iii] << "," << YearType[iii] << "," << Year[iii] << "," << Week[iii] << "," << EstimatedFishingMort[iii] << "," << EstimatedBiomass[iii] << "," << EstimatedCatches[iii] << "\n";  
    }
  EFQ.close();

  return 0;
}

///// Licensing agreement
//    This program is free software: you can redistribute it and/or modify
//    it under the terms of the GNU General Public License as published by
//    the Free Software Foundation, either version 3 of the License, or
//    (at your option) any later version.
//
//    This program is distributed in the hope that it will be useful,
//    but WITHOUT ANY WARRANTY; without even the implied warranty of
//    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
//    GNU General Public License for more details.
//
//    You should have received a copy of the GNU General Public License
//    along with this program.  If not, see <http://www.gnu.org/licenses/>.


==> anc/FixPar.h <==
// Brody growth coefficients
# define rho 0.96328
// Estimated weight at 22 weeks 
# define wk 0.0195
// Parameter defining weight week 21
# define wk_1 0.017756
// Natural mortality (per week)
# define M 0.045
// Scaling factors
# define CatchabilityScalingFactor 1e-4
# define BiomassScalingFactor 1e5
# define RecruitmentScalingFactor 1e7
// Number of weeks in a year
# define NWPY 52



==> anc/LogLikelihoodFunction.cxx <==
// CREATED  10 Sep 2013
// MODIFIED 13 Nov 2013

// PURPOSE log-likelihood function to fit a delay difference model to a time-series of catch
//         assuming the predicted square root of catches is distributed as a Gaussian with mean square root of observed catched and 
//         standard deviation (sigma) to be estimated


// MODIFIED FROM @(#)root/minuit2:$Id: DemoGaussSim.cxx 20880 2007-11-19 11:23:41Z rdm $
// Authors: M. Winkler, F. James, L. Moneta, A. Zsenei   2003-2005  
// Copyright (c) 2005 LCG ROOT Math team,  CERN/PH-SFT 

# include "LogLikelihoodFunction.h"
# include "WeeklyDelayDifference.h"
# include <stdio.h>
# include <math.h>
# include <iostream>

# include "FixPar.h"

# include <cassert>

namespace ROOT {

   namespace Minuit2 {


     // log-likelihood 
     double LogLikelihoodFunction::operator()(const std::vector<double>& par) const {
  
       //       assert(par.size() == 5);

       double ss = 0., loglik = 0., sigma = 0.;

       // Scale parameter
       double Targeted_catchability = par[0] * CatchabilityScalingFactor;
       double Nontargeted_catchability = par[1] * CatchabilityScalingFactor;
       sigma = par[2]; // The Std. dev. of the Gaussian distribution of predicted sqrt catch around observed sqrt catch (sigma)

       // Calculate biomasses according to the delay difference model
       std::vector<double> Biomass(fCatchValues.size(), 0.0), FishingMortality(fCatchValues.size(), 0.0), EstimatedCatch(fCatchValues.size(), 0.0);

       for(unsigned int counter=0; counter < fCatchValues.size(); counter++)
      {

	// Calculate biomass using the delay difference model
	Biomass[counter] = WeeklyDD(counter, fCatchValues.size(), fTargetedEffortValues, fNontargetedEffortValues, par);

	// Estimate catch
	FishingMortality[counter] = Targeted_catchability * fTargetedEffortValues[counter] + Nontargeted_catchability * fNontargetedEffortValues[counter];
	EstimatedCatch[counter] = FishingMortality[counter] / (M + FishingMortality[counter]) * \
	  Biomass[counter] * (1 - exp(- (M + FishingMortality[counter])));
}

       // Calculate the sum of square of differnce between *** square root *** of estimated and observed catch
       for(unsigned int n = 0; n < fCatchValues.size(); n++) 
	 {
	   ss+=pow( sqrt(EstimatedCatch[n]) - sqrt(fCatchValues[n]), 2);
	 }

       //// objective function: negative log-likelihood of a Gaussian distributed variable
       loglik = fCatchValues.size() * log(sqrt(2 * M_PI) * sigma) + 1/(2 * pow(sigma,2)) * ss;
       //std::cout << "Sigma is  " << sigma << "\n";
       
       // NOTE: the residual sum of square (sigma) is sometimes calculated rather than estimated
       //loglik = fCatchValues.size() * log(sqrt(2 * M_PI) * ss / (double) (fCatchValues.size() -2 )) + 1/(2 * pow(sigma,2)) * ss;
       //std::cout << "Residual sum of square is  " << ss / (double) ( fCatchValues.size() - 2) << "\n";

       return loglik;
}

  }  // namespace Minuit2

}  // namespace ROOT


==> anc/LogLikelihoodFunction.h <==
// @(#)root/minuit2:$Id: GaussFcn.h 20880 2007-11-19 11:23:41Z rdm $
// Authors: M. Winkler, F. James, L. Moneta, A. Zsenei   2003-2005  

/**********************************************************************
 *                                                                    *
 * Copyright (c) 2005 LCG ROOT Math team,  CERN/PH-SFT                *
 *                                                                    *
 **********************************************************************/

// REFERENCE C++ MINUIT User's guide by F. James and M. Winkler, CERN, Geneva, 16 Jun 2004

#ifndef MN_LogLikelihoodFunction_H_
#define MN_LogLikelihoodFunction_H_

#include "Minuit2/FCNBase.h"

#include <vector>

namespace ROOT {

   namespace Minuit2 {

     // This objective function inherit from the abstract class FCNBase (more at root.cern.ch/root/html/ROOT_Minuit2_FCNBase.html)
class LogLikelihoodFunction : public FCNBase {

public:

     LogLikelihoodFunction(const std::vector<double>& catch_values,
			   const std::vector<double>& targetedeffort_values, const std::vector<double>& nontargetedeffort_values) : fCatchValues(catch_values), fTargetedEffortValues(targetedeffort_values), fNontargetedEffortValues(nontargetedeffort_values),
	 // Error definition of the function is 0.5 for negative log likelihood (see Minuit manual for more infos)
					      fErrorDef(0.5) {}

  ~LogLikelihoodFunction() {}

  virtual double Up() const {return fErrorDef;}
  virtual double operator()(const std::vector<double>&) const;

  std::vector<double> Zvalues() const {return fNontargetedEffortValues;}  
  std::vector<double> Yvalues() const {return fTargetedEffortValues;}
  std::vector<double> Xvalues() const {return fCatchValues;}

  void SetErrorDef(double def) {fErrorDef = def;}

private:

  std::vector<double> fNontargetedEffortValues;
    std::vector<double> fTargetedEffortValues;
  std::vector<double> fCatchValues;
  double fErrorDef;
};

  }  // namespace Minuit2

}  // namespace ROOT

#endif //MN_LogLikelihoodFunction_H_


==> anc/TigerWeeklyData1989-2010 <==
1 BiologicalYear 1989 1 252 11.3886092425519 5.76
2 BiologicalYear 1989 2 249 10.3982953953734 4.8
3 BiologicalYear 1989 3 151 8.9128246246058 4.32
4 BiologicalYear 1989 4 346 17.8256492492116 8.64
5 BiologicalYear 1989 5 236 9.90313847178422 8.64
6 BiologicalYear 1989 6 352.5 18.9892680196462 12.744
7 BiologicalYear 1989 7 251.3 12.1726077049014 6.608
8 BiologicalYear 1989 8 493 25.319024026195 10.856
9 BiologicalYear 1989 9 241 10.2249904721172 12.744
10 BiologicalYear 1989 10 485 25.7172127189147 23.822
11 BiologicalYear 1989 11 882 20.5737701751317 27.7
12 BiologicalYear 1989 12 747.5 18.2877957112282 23.822
13 BiologicalYear 1989 13 1037.6 28.5746807987941 45.982
14 BiologicalYear 1989 14 1162.5 38.0528095778309 40.068
15 BiologicalYear 1989 15 1334.8 34.1163120352967 40.704
16 BiologicalYear 1989 16 2252.6 36.0845608065638 51.516
17 BiologicalYear 1989 17 1305 39.3649754253423 50.244
18 BiologicalYear 1989 18 1139 18.3703218651597 61.692
19 BiologicalYear 1989 19 1370 27.7597350287202 66.24
20 BiologicalYear 1989 20 1222 20.6418542521252 48.99
21 BiologicalYear 1989 21 1072 23.4890065627632 51.06
22 BiologicalYear 1989 22 1373 36.301191960634 69.69
23 BiologicalYear 1989 23 1465 42.6660215826037 89.76
24 BiologicalYear 1989 24 1508 40.8504461961099 88
25 BiologicalYear 1989 25 1775 46.2971723555913 53.68
26 BiologicalYear 1989 26 3099 68.9918646867634 80.96
27 BiologicalYear 1989 27 2037 64.989346221084 61
28 BiologicalYear 1989 28 3115 111.410307807573 82
29 BiologicalYear 1989 29 3299 116.568192428293 69
30 BiologicalYear 1989 30 3447.5 129.978692442168 63
31 BiologicalYear 1989 31 3645 109.347153959284 41
32 BiologicalYear 1989 32 4948 167.816934019777 30.38
33 BiologicalYear 1989 33 4833 160.740316320148 49.98
34 BiologicalYear 1989 34 3643.5 144.565190149567 49.98
35 BiologicalYear 1989 35 3321 154.67464400618 35.28
36 BiologicalYear 1989 36 3620 129.347367364592 39.852
37 BiologicalYear 1989 37 4728 202.543939594167 34.02
38 BiologicalYear 1989 38 2790.5 152.409301080759 28.188
39 BiologicalYear 1989 39 3043 133.358138445664 38.88
40 BiologicalYear 1989 40 2380 103.982953953734 25.2
41 BiologicalYear 1989 41 2781 66.8461846845435 52.2
42 BiologicalYear 1989 42 2944 103.054534722005 45.9
43 BiologicalYear 1989 43 1212 48.2778000499481 48.6
44 BiologicalYear 1989 44 1107 33.4230923422718 42.3
45 BiologicalYear 1989 45 1514 46.9429395101055 42.522
46 BiologicalYear 1989 46 1325.5 53.8689469788096 33.57
47 BiologicalYear 1989 47 1203 41.5560448122246 34.316
48 BiologicalYear 1989 48 1089.5 31.5518118018742 38.792
49 BiologicalYear 1989 49 1051.5 36.5178231147043 30.09
50 BiologicalYear 1989 50 842 28.6056281065184 24.19
51 BiologicalYear 1989 51 429 15.2157596311268 12.98
52 BiologicalYear 1989 52 428 19.4761723278423 12.39
53 BiologicalYear 1990 1 325.5 9.54784511674723 11.52
54 BiologicalYear 1990 2 328 17.0856175773372 9.12
55 BiologicalYear 1990 3 141 9.54784511674723 5.28
56 BiologicalYear 1990 4 51.5 4.52266347635395 1.92
57 BiologicalYear 1990 5 155.5 10.5528814448259 4.8
58 BiologicalYear 1990 6 192.5 12.3535715326335 6.608
59 BiologicalYear 1990 7 117 11.8594286713281 6.136
60 BiologicalYear 1990 8 258.5 15.3184287004655 4.72
61 BiologicalYear 1990 9 300.6 20.7540001748242 8.496
62 BiologicalYear 1990 10 462.8 31.3194445737511 11.634
63 BiologicalYear 1990 11 393 28.4194960021075 12.742
64 BiologicalYear 1990 12 364 26.6795268591213 16.62
65 BiologicalYear 1990 13 701 30.1594651450937 20.498
66 BiologicalYear 1990 14 352 16.6459141838027 24.168
67 BiologicalYear 1990 15 590.6 18.6434238858591 40.704
68 BiologicalYear 1990 16 897.2 32.6259918002534 47.064
69 BiologicalYear 1990 17 833.1 25.9676261267323 45.792
70 BiologicalYear 1990 18 634.5 15.3142410490985 50.88
71 BiologicalYear 1990 19 498.5 15.1697670769372 55.2
72 BiologicalYear 1990 20 634.5 14.4473972161307 73.14
73 BiologicalYear 1990 21 509 12.2802876337111 65.55
74 BiologicalYear 1990 22 521 10.1131780512915 64.17
75 BiologicalYear 1990 23 505.5 9.21283300738768 88
76 BiologicalYear 1990 24 652 18.4256660147754 87.12
77 BiologicalYear 1990 25 599.5 12.8979662103428 83.6
78 BiologicalYear 1990 26 796 15.6618161125591 76.56
79 BiologicalYear 1990 27 506 12.5629541009832 39
80 BiologicalYear 1990 28 1087 31.407385252458 98
81 BiologicalYear 1990 29 1156.5 29.3135595689608 94
82 BiologicalYear 1990 30 843 27.2197338854636 82
83 BiologicalYear 1990 31 1062 35.5950366194524 66
84 BiologicalYear 1990 32 1665 63.6104242646449 73.5
85 BiologicalYear 1990 33 3081 103.623433076276 107.8
86 BiologicalYear 1990 34 4673 135.428645208599 96.04
87 BiologicalYear 1990 35 5105 138.50656896334 72.52
88 BiologicalYear 1990 36 7807 163.833484430922 71.928
89 BiologicalYear 1990 37 5220.5 149.587094480407 74.844
90 BiologicalYear 1990 38 5475 149.587094480407 51.516
91 BiologicalYear 1990 39 5449.5 146.534296633868 67.068
92 BiologicalYear 1990 40 4824 132.853239617897 50.4
93 BiologicalYear 1990 41 4047.5 136.622125848192 59.4
94 BiologicalYear 1990 42 3533 113.066586908849 54.9
95 BiologicalYear 1990 43 2745 94.222155757374 42.3
96 BiologicalYear 1990 44 2935 119.662137811865 45
97 BiologicalYear 1990 45 3255 111.682568132057 40.284
98 BiologicalYear 1990 46 1921 84.3476738340012 35.062
99 BiologicalYear 1990 47 1534 78.88069497439 24.618
100 BiologicalYear 1990 48 1251 73.4137161147788 20.142
101 BiologicalYear 1990 49 991 33.3546431381104 21.24
102 BiologicalYear 1990 50 267 16.6773215690552 7.67
103 BiologicalYear 1990 51 244 16.0596429924235 10.03
104 BiologicalYear 1990 52 287 23.4717859120036 13.57
105 BiologicalYear 1991 1 144 9.40647216401219 6.24
106 BiologicalYear 1991 2 185 10.817442988614 9.12
107 BiologicalYear 1991 3 222 10.817442988614 7.2
108 BiologicalYear 1991 4 186 14.1097082460183 3.84
109 BiologicalYear 1991 5 176 7.05485412300915 5.28
110 BiologicalYear 1991 6 116 7.39975810235626 6.608
111 BiologicalYear 1991 7 121 7.39975810235626 5.192
112 BiologicalYear 1991 8 242 10.1746673907399 5.192
113 BiologicalYear 1991 9 319 15.2620010861098 3.776
114 BiologicalYear 1991 10 314 16.2849549339461 13.296
115 BiologicalYear 1991 11 335 14.11362760942 16.066
116 BiologicalYear 1991 12 347 12.4851321160254 23.822
117 BiologicalYear 1991 13 563 21.17044141413 29.362
118 BiologicalYear 1991 14 665 19.31854220684 48.336
119 BiologicalYear 1991 15 524 13.7099331790478 50.88
120 BiologicalYear 1991 16 757.5 13.086754398182 56.604
121 BiologicalYear 1991 17 828.5 10.5940392747187 68.052
122 BiologicalYear 1991 18 937.5 11.2172180555845 72.504
123 BiologicalYear 1991 19 629 14.8739841093443 44.16
124 BiologicalYear 1991 20 1106 13.5218037357675 77.97
125 BiologicalYear 1991 21 823 12.8457135489792 51.75
126 BiologicalYear 1991 22 748 12.1696233621908 61.41
127 BiologicalYear 1991 23 609 11.2093793287812 78.32
128 BiologicalYear 1991 24 787 12.071639277149 85.36
129 BiologicalYear 1991 25 626 10.3471193804134 81.84
130 BiologicalYear 1991 26 487 11.2093793287812 43.12
131 BiologicalYear 1991 27 1280 30.375066362956 88
132 BiologicalYear 1991 28 2093 51.9315650721507 128
133 BiologicalYear 1991 29 1606 49.9718833713148 142
134 BiologicalYear 1991 30 1777.5 40.1734748671354 108
135 BiologicalYear 1991 31 1900 67.6090186788377 108
136 BiologicalYear 1991 32 2304 67.2170823386705 96.04
137 BiologicalYear 1991 33 4116 105.626843675054 92.12
138 BiologicalYear 1991 34 4462 126.752212410064 99.96
139 BiologicalYear 1991 35 3670 99.8653794745961 98.98
140 BiologicalYear 1991 36 5232 155.242064976816 79.704
141 BiologicalYear 1991 37 4807 162.861307429666 81.648
142 BiologicalYear 1991 38 4462 173.337765802335 71.928
143 BiologicalYear 1991 39 4439 152.384849056998 34.992
144 BiologicalYear 1991 40 3760 139.333368929431 38.7
145 BiologicalYear 1991 41 3960 127.869230979541 31.5
146 BiologicalYear 1991 42 4274 162.26164482921 28.8
147 BiologicalYear 1991 43 1977 115.523236264275 27
148 BiologicalYear 1991 44 1491.5 94.3586738952473 29.7
149 BiologicalYear 1991 45 1245 71.6342048923545 14.174
150 BiologicalYear 1991 46 944 55.5530568552954 7.46
151 BiologicalYear 1991 47 1457 78.9438176364723 15.666
152 BiologicalYear 1991 48 990.5 71.6342048923545 2.984
153 BiologicalYear 1991 49 642 33.5301539013018 4.13
154 BiologicalYear 1991 50 647 37.5768966135279 4.72
155 BiologicalYear 1991 51 624 35.8425783082881 5.31
156 BiologicalYear 1991 52 416 34.686366104795 3.54
157 BiologicalYear 1992 1 288 17.3723964171841 4.32
158 BiologicalYear 1992 2 300 17.3723964171841 3.84
159 BiologicalYear 1992 3 314 14.9595635814641 4.8
160 BiologicalYear 1992 4 260 14.9595635814641 3.36
161 BiologicalYear 1992 5 268 18.3375295514721 5.28
162 BiologicalYear 1992 6 306 13.7611899397232 10.384
163 BiologicalYear 1992 7 241 16.1338088948478 6.608
164 BiologicalYear 1992 8 222 18.0319040589476 3.304
165 BiologicalYear 1992 9 253 14.2357137307481 12.272
166 BiologicalYear 1992 10 417 22.8354520960602 21.606
167 BiologicalYear 1992 11 342 18.3797541260972 16.62
168 BiologicalYear 1992 12 571 15.037980648625 41.55
169 BiologicalYear 1992 13 706 24.5063388347963 50.968
170 BiologicalYear 1992 14 1048 42.2004462967431 66.144
171 BiologicalYear 1992 15 804 20.4608224469057 65.508
172 BiologicalYear 1992 16 870 25.5760280586322 54.06
173 BiologicalYear 1992 17 965 21.1002231483715 89.04
174 BiologicalYear 1992 18 880.5 17.9032196410425 81.408
175 BiologicalYear 1992 19 856 18.0359254470071 86.94
176 BiologicalYear 1992 20 871 18.0359254470071 90.39
177 BiologicalYear 1992 21 972 20.1169937678156 91.08
178 BiologicalYear 1992 22 993 24.2791304094327 82.8
179 BiologicalYear 1992 23 651 15.0399913426548 85.36
180 BiologicalYear 1992 24 658.5 12.3858752233627 107.36
181 BiologicalYear 1992 25 685 15.0399913426548 93.28
182 BiologicalYear 1992 26 600 13.2705805964601 51.04
183 BiologicalYear 1992 27 1114 24.1283283572002 96
184 BiologicalYear 1992 28 1470 45.2406156697503 91
185 BiologicalYear 1992 29 2778 64.3422089525338 108
186 BiologicalYear 1992 30 3328 96.5133134288006 122
187 BiologicalYear 1992 31 4829.299999 119.636294771117 86
188 BiologicalYear 1992 32 5140 133.992650143652 97.02
189 BiologicalYear 1992 33 5143 141.874570740337 75.46
190 BiologicalYear 1992 34 5232 130.051689845309 76.44
191 BiologicalYear 1992 35 4572 113.302608577352 41.16
192 BiologicalYear 1992 36 6262.3 153.419975859257 78.732
193 BiologicalYear 1992 37 4461 91.856546055861 39.852
194 BiologicalYear 1992 38 2940.5 85.0161649665948 62.208
195 BiologicalYear 1992 39 3547 135.830424486858 76.788
196 BiologicalYear 1992 40 2820.3 104.958228353821 57.6
197 BiologicalYear 1992 41 2327 94.1004805930806 57.6
198 BiologicalYear 1992 42 2477 88.6716067127106 40.5
199 BiologicalYear 1992 43 2164 97.7197298466607 29.7
200 BiologicalYear 1992 44 1672 84.1475451457356 26.1
201 BiologicalYear 1992 45 1521 68.9989763254734 14.92
202 BiologicalYear 1992 46 1452 56.9991543558259 8.952
203 BiologicalYear 1992 47 903.3 50.9992433710021 7.46
204 BiologicalYear 1992 48 675 38.9994214013545 11.19
205 BiologicalYear 1992 49 608 27.878272722715 10.03
206 BiologicalYear 1992 50 299.3 19.5741063797786 4.72
207 BiologicalYear 1992 51 121 2.96577369390585 8.85
208 BiologicalYear 1992 52 234 7.71101160415522 10.03
209 BiologicalYear 1993 1 384.5 8.05864608779532 4.8
210 BiologicalYear 1993 2 265.5 14.2211401549329 2.4
211 BiologicalYear 1993 3 289.5 17.5394061910839 1.44
212 BiologicalYear 1993 4 933.4 17.5394061910839 3.84
213 BiologicalYear 1993 5 405 18.4874822014128 4.8
214 BiologicalYear 1993 6 395.8 18.6454948698009 6.136
215 BiologicalYear 1993 7 424 19.111632241546 3.304
216 BiologicalYear 1993 8 461.5 21.4423191002711 7.08
217 BiologicalYear 1993 9 500.5 17.2470827545659 12.744
218 BiologicalYear 1993 10 426 18.0549225217002 22.714
219 BiologicalYear 1993 11 654.5 25.7145866218155 36.564
220 BiologicalYear 1993 12 458 14.2250904716426 25.484
221 BiologicalYear 1993 13 717 19.1491602502881 36.564
222 BiologicalYear 1993 14 641.3 16.9587096347575 53.424
223 BiologicalYear 1993 15 860 28.892616414772 52.788
224 BiologicalYear 1993 16 536.5 16.9587096347575 54.06
225 BiologicalYear 1993 17 470.7 14.446308207386 62.964
226 BiologicalYear 1993 18 802.6 16.9587096347575 84.588
227 BiologicalYear 1993 19 980.5 14.9914519133251 63.48
228 BiologicalYear 1993 20 699.5 14.3100222809012 67.62
229 BiologicalYear 1993 21 1629.5 14.3100222809012 75.21
230 BiologicalYear 1993 22 517.9 10.221444486358 67.62
231 BiologicalYear 1993 23 927.3 17.3813935226958 86.24
232 BiologicalYear 1993 24 731.5 10.4288361136175 98.56
233 BiologicalYear 1993 25 842.5 11.2979057897523 102.96
234 BiologicalYear 1993 26 554.200001 12.1669754658871 69.52
235 BiologicalYear 1993 27 864.7 17.7764251936661 71
236 BiologicalYear 1993 28 1338.1 36.5404295647582 120
237 BiologicalYear 1993 29 1612.1 40.4907462744618 102
238 BiologicalYear 1993 30 3026.100002 79.9939133714977 84
239 BiologicalYear 1993 31 3572.099999 104.683392807145 73
240 BiologicalYear 1993 32 6144.299999 141.302828706097 73.5
241 BiologicalYear 1993 33 9759.699997 175.176794491806 50.96
242 BiologicalYear 1993 34 9540.2 190.662035993844 48.02
243 BiologicalYear 1993 35 7903.599994 189.694208399966 46.06
244 BiologicalYear 1993 36 6295.600002 181.426195526557 53.46
245 BiologicalYear 1993 37 5176.540002 174.706706803351 44.712
246 BiologicalYear 1993 38 2181.1 82.5537185993856 15.552
247 BiologicalYear 1993 39 3756.2 185.265903368389 43.74
248 BiologicalYear 1993 40 2898.799999 160.876648002679 27
249 BiologicalYear 1993 41 2091.6 118.21322753788 16.2
250 BiologicalYear 1993 42 2112.5 112.88029997978 17.1
251 BiologicalYear 1993 43 1826.2 104.88090864263 17.1
252 BiologicalYear 1993 44 1594.300001 96.8815173054805 24.3
253 BiologicalYear 1993 45 895.800001 63.3591297069358 20.888
254 BiologicalYear 1993 46 963.6 56.7285231096984 23.126
255 BiologicalYear 1993 47 829.9 46.4142461806623 17.158
256 BiologicalYear 1993 48 738.3 48.6244483797415 11.19
257 BiologicalYear 1993 49 853.5 43.1177068864147 8.26
258 BiologicalYear 1993 50 555.5 40.7870200276895 6.49
259 BiologicalYear 1993 51 468 32.0469443074704 7.08
260 BiologicalYear 1993 52 327.4 32.6296160221516 7.67
261 BiologicalYear 1994 1 135 11.0064349166529 4.32
262 BiologicalYear 1994 2 164.9 16.0510509201188 4.32
263 BiologicalYear 1994 3 135 13.2994421909556 2.4
264 BiologicalYear 1994 4 108 7.79622473262915 6.24
265 BiologicalYear 1994 5 219.5 17.4268552847004 7.68
266 BiologicalYear 1994 6 217 9.01916194559058 8.024
267 BiologicalYear 1994 7 282.9 15.332575307504 11.8
268 BiologicalYear 1994 8 252.2 10.8229943347087 18.408
269 BiologicalYear 1994 9 418.3 20.2931143775788 19.824
270 BiologicalYear 1994 10 356.8 15.3497728620613 14.404
271 BiologicalYear 1994 11 450.5 12.7032602996369 38.78
272 BiologicalYear 1994 12 537.8 18.5255879369705 38.78
273 BiologicalYear 1994 13 587 24.3479155743041 34.348
274 BiologicalYear 1994 14 563.7 24.9135240352987 46.428
275 BiologicalYear 1994 15 563.8 27.3441117460596 47.064
276 BiologicalYear 1994 16 759.9 17.014113975326 61.692
277 BiologicalYear 1994 17 979.8 38.8894033721736 65.508
278 BiologicalYear 1994 18 762 29.1670525291302 59.784
279 BiologicalYear 1994 19 892 26.3695836544809 72.45
280 BiologicalYear 1994 20 685.5 18.4587085581367 80.04
281 BiologicalYear 1994 21 976.3 25.7103440631189 86.94
282 BiologicalYear 1994 22 655.9 11.2070730531544 75.9
283 BiologicalYear 1994 23 950.8 26.0638493512406 95.04
284 BiologicalYear 1994 24 881.5 16.8153866782197 71.28
285 BiologicalYear 1994 25 1138 22.7007720155966 92.4
286 BiologicalYear 1994 26 876.5 21.0192333477747 62.48
287 BiologicalYear 1994 27 939.7 28.6625909287836 72
288 BiologicalYear 1994 28 1493 50.6372439741844 81
289 BiologicalYear 1994 29 2028.3 81.2106742982203 75
290 BiologicalYear 1994 30 2689.6 98.4082288554905 69
291 BiologicalYear 1994 31 2948.5 101.274487948369 73
292 BiologicalYear 1994 32 4599.5 134.828827728998 58.8
293 BiologicalYear 1994 33 4235.5 148.873497284102 42.14
294 BiologicalYear 1994 34 4961.700001 150.746119891449 32.34
295 BiologicalYear 1994 35 6339.1 170.408657268595 29.4
296 BiologicalYear 1994 36 5499 135.585520129518 30.132
297 BiologicalYear 1994 37 7357.700001 197.806272517722 27.216
298 BiologicalYear 1994 38 4943.5 153.230211105277 14.58
299 BiologicalYear 1994 39 3440.099998 112.368821477203 35.964
300 BiologicalYear 1994 40 3831.5 122.102637356618 17.1
301 BiologicalYear 1994 41 2795.299999 122.102637356618 18.9
302 BiologicalYear 1994 42 2219.700001 89.4272836978049 24.3
303 BiologicalYear 1994 43 1963 90.2871614256684 21.6
304 BiologicalYear 1994 44 1575.9 48.1531527603565 40.5
305 BiologicalYear 1994 45 929 43.4773287601743 14.174
306 BiologicalYear 1994 46 1037 52.0302458933233 14.92
307 BiologicalYear 1994 47 1132.5 49.892016610036 16.412
308 BiologicalYear 1994 48 918 42.0518425713161 9.698
309 BiologicalYear 1994 49 1001 43.9684144847541 1.77
310 BiologicalYear 1994 50 554 37.2040430255611 0.59
311 BiologicalYear 1994 51 511 35.5129501607629 2.36
312 BiologicalYear 1994 52 288 23.6753001071753 0.59
313 BiologicalYear 1995 1 108 12.1416522722941 0.96
314 BiologicalYear 1995 2 202 19.868158263754 1.92
315 BiologicalYear 1995 3 116.5 12.6935455573984 2.88
316 BiologicalYear 1995 4 114 13.2454388425027 0.96
317 BiologicalYear 1995 5 160 13.2454388425027 1.44
318 BiologicalYear 1995 6 223 15.1954617832045 4.248
319 BiologicalYear 1995 7 144 10.3112062100316 4.248
320 BiologicalYear 1995 8 278 16.2808519105762 7.08
321 BiologicalYear 1995 9 469 29.8482285027231 10.856
322 BiologicalYear 1995 10 441 27.3900038286544 11.08
323 BiologicalYear 1995 11 416.5 26.1160501622054 12.188
324 BiologicalYear 1995 12 551 32.4858184944506 24.376
325 BiologicalYear 1995 13 528 29.300934328328 17.174
326 BiologicalYear 1995 14 867 40.9504817547375 40.068
327 BiologicalYear 1995 15 848.5 31.4441199188163 80.136
328 BiologicalYear 1995 16 867.5 27.0565683022372 81.408
329 BiologicalYear 1995 17 761.4 25.5940510967109 66.78
330 BiologicalYear 1995 18 767.5 20.4752408773687 65.508
331 BiologicalYear 1995 19 580.5 12.6935455573984 66.24
332 BiologicalYear 1995 20 855.5 26.1804377121342 77.97
333 BiologicalYear 1995 21 941.5 19.833664933435 80.04
334 BiologicalYear 1995 22 971.299999 16.6602785440854 93.84
335 BiologicalYear 1995 23 974.3 17.2006740524167 98.56
336 BiologicalYear 1995 24 1160.7 27.3187176126618 93.28
337 BiologicalYear 1995 25 1134.5 21.2478914765147 93.28
338 BiologicalYear 1995 26 1130.2 19.2242827644657 74.8
339 BiologicalYear 1995 27 918 25.2951089006128 80
340 BiologicalYear 1995 28 1289.5 47.1408847693238 90
341 BiologicalYear 1995 29 1954.2 65.537327606133 86
342 BiologicalYear 1995 30 3031 105.779546311653 96
343 BiologicalYear 1995 31 3152 120.726656116561 61
344 BiologicalYear 1995 32 4141.4 110.424648127948 54.88
345 BiologicalYear 1995 33 4166.700001 130.70672635553 44.1
346 BiologicalYear 1995 34 6836.5 156.622715201885 34.3
347 BiologicalYear 1995 35 6590 192.679743162031 42.14
348 BiologicalYear 1995 36 7290.599998 193.342015104156 56.376
349 BiologicalYear 1995 37 4454.700001 159.814498034071 54.432
350 BiologicalYear 1995 38 4951.799999 182.166176080795 33.048
351 BiologicalYear 1995 39 5698.300003 205.635438029854 40.824
352 BiologicalYear 1995 40 5183.799999 175.915984626989 29.7
353 BiologicalYear 1995 41 4591.899998 157.289586254719 36
354 BiologicalYear 1995 42 2930.300003 110.723590324046 37.8
355 BiologicalYear 1995 43 4166.900002 153.150386616437 32.4
356 BiologicalYear 1995 44 2819.400002 137.628387972879 17.1
357 BiologicalYear 1995 45 3461.299999 139.810666004396 9.698
358 BiologicalYear 1995 46 2085.900002 82.3424781375583 8.952
359 BiologicalYear 1995 47 1652.200001 102.070363524682 10.444
360 BiologicalYear 1995 48 1332 69.4764659285648 10.444
361 BiologicalYear 1995 49 1489.800001 57.6613505166241 7.08
362 BiologicalYear 1995 50 1201.5 50.8776622205507 1.77
363 BiologicalYear 1995 51 647.099998 40.0237609468332 1.18
364 BiologicalYear 1995 52 701.7 35.2751791395818 0.59
365 BiologicalYear 1996 1 511.7 33.2270828754394 0.48
366 BiologicalYear 1996 2 543.2 25.6489762547251 3.84
367 BiologicalYear 1996 3 394 14.573281962912 2.88
368 BiologicalYear 1996 4 327 15.739144519945 2.88
369 BiologicalYear 1996 5 176 15.1562132414285 0.48
370 BiologicalYear 1996 6 397 23.5018460455228 1.416
371 BiologicalYear 1996 7 310 14.3303939301968 3.776
372 BiologicalYear 1996 8 381.8 20.0625515022755 1.416
373 BiologicalYear 1996 9 713 31.526866646433 6.608
374 BiologicalYear 1996 10 996 48.4415892447195 12.188
375 BiologicalYear 1996 11 1026 37.6767916347818 21.052
376 BiologicalYear 1996 12 1297 43.0591904397507 32.132
377 BiologicalYear 1996 13 1335 54.4967879003094 19.944
378 BiologicalYear 1996 14 1027.900002 46.3430366420602 25.44
379 BiologicalYear 1996 15 1055.349999 39.3915811457511 31.164
380 BiologicalYear 1996 16 1250.5 45.5706526980258 41.34
381 BiologicalYear 1996 17 1314.800002 51.7497242503005 36.252
382 BiologicalYear 1996 18 1071 45.5706526980258 40.068
383 BiologicalYear 1996 19 1201 53.6296776235162 43.47
384 BiologicalYear 1996 20 1142.2 41.898185643372 58.65
385 BiologicalYear 1996 21 1223.099998 39.3842945047697 55.89
386 BiologicalYear 1996 22 1308.099998 35.1944759404325 62.79
387 BiologicalYear 1996 23 1271 44.885708445769 85.36
388 BiologicalYear 1996 24 1159 33.1299276623533 104.72
389 BiologicalYear 1996 25 1768.5 51.2979525094502 100.32
390 BiologicalYear 1996 26 1718 37.4047570381408 98.56
391 BiologicalYear 1996 27 1067 29.146563925824 77
392 BiologicalYear 1996 28 2334.5 86.225251613896 101
393 BiologicalYear 1996 29 2912.1 106.870734394688 106
394 BiologicalYear 1996 30 3667.700001 115.37181553972 108
395 BiologicalYear 1996 31 4371.899998 143.303939301968 84
396 BiologicalYear 1996 32 7637 185.663612207499 76.44
397 BiologicalYear 1996 33 8190 203.515882612066 83.3
398 BiologicalYear 1996 34 11292.5 205.896185332675 74.48
399 BiologicalYear 1996 35 13497.399994 222.558304376938 61.74
400 BiologicalYear 1996 36 10444.5 241.989346994154 71.928
401 BiologicalYear 1996 37 7588.5 198.313220951306 61.236
402 BiologicalYear 1996 38 9070 253.793705384112 49.572
403 BiologicalYear 1996 39 8721.5 244.350218672146 19.44
404 BiologicalYear 1996 40 6578 202.204287235404 31.5
405 BiologicalYear 1996 41 5672 221.878217885335 32.4
406 BiologicalYear 1996 42 4621.5 180.344364291036 35.1
407 BiologicalYear 1996 43 4189 161.763429788323 26.1
408 BiologicalYear 1996 44 3778 127.880549224553 39.6
409 BiologicalYear 1996 45 1577 48.0165351874679 38.046
410 BiologicalYear 1996 46 2479 69.7598718761326 51.474
411 BiologicalYear 1996 47 1535 57.9822311697725 37.3
412 BiologicalYear 1996 48 1545 73.3837613242434 27.602
413 BiologicalYear 1996 49 705 30.8103469499231 21.24
414 BiologicalYear 1996 50 729.699997 32.9599060394526 12.98
415 BiologicalYear 1996 51 330 17.1964727162362 7.08
416 BiologicalYear 1996 52 791 45.8572605766298 20.06
417 BiologicalYear 1997 1 289 16.1136039084333 8.64
418 BiologicalYear 1997 2 197 13.1296031846494 7.68
419 BiologicalYear 1997 3 154 9.54880231610865 4.8
420 BiologicalYear 1997 4 236 17.9040043427037 4.32
421 BiologicalYear 1997 5 142 8.35520202659506 3.84
422 BiologicalYear 1997 6 319 19.3661646973578 6.608
423 BiologicalYear 1997 7 395 27.582113356843 2.832
424 BiologicalYear 1997 8 334 18.7793112216803 7.08
425 BiologicalYear 1997 9 294 25.234699454133 7.552
426 BiologicalYear 1997 10 404 31.6851143520459 13.85
427 BiologicalYear 1997 11 567 33.7515348532663 24.376
428 BiologicalYear 1997 12 546 27.5522733496052 24.376
429 BiologicalYear 1997 13 654 31.6851143520459 27.146
430 BiologicalYear 1997 14 831.5 46.6548513163621 35.616
431 BiologicalYear 1997 15 652 22.1412853704769 54.06
432 BiologicalYear 1997 16 774.9 33.2119280557154 50.244
433 BiologicalYear 1997 17 474 15.0244436442522 48.972
434 BiologicalYear 1997 18 545.5 23.7228057540824 48.972
435 BiologicalYear 1997 19 808.5 23.1633056183729 63.48
436 BiologicalYear 1997 20 599 11.1527027051425 73.14
437 BiologicalYear 1997 21 436 6.86320166470309 66.93
438 BiologicalYear 1997 22 515 7.72110187279098 64.17
439 BiologicalYear 1997 23 602.5 15.317870382091 88.88
440 BiologicalYear 1997 24 551 10.9413359872078 103.84
441 BiologicalYear 1997 25 492 14.2237367833702 95.04
442 BiologicalYear 1997 26 406.5 17.5061375795325 57.2
443 BiologicalYear 1997 27 517 21.1366717934697 76
444 BiologicalYear 1997 28 805.5 28.5966736029295 98
445 BiologicalYear 1997 29 740 49.7333453963992 70
446 BiologicalYear 1997 30 686 52.2200126662192 78
447 BiologicalYear 1997 31 823 73.3566844596888 73
448 BiologicalYear 1997 32 1211 98.6958239391542 63.7
449 BiologicalYear 1997 33 1656.3 135.249832805508 69.58
450 BiologicalYear 1997 34 1732 135.249832805508 71.54
451 BiologicalYear 1997 35 2432 162.056105974167 65.66
452 BiologicalYear 1997 36 2861.5 184.903604849273 54.432
453 BiologicalYear 1997 37 4588.5 224.784774522645 32.076
454 BiologicalYear 1997 38 4048 250.163700678428 26.244
455 BiologicalYear 1997 39 3072 204.239929539393 34.992
456 BiologicalYear 1997 40 3055 204.777049669674 22.5
457 BiologicalYear 1997 41 3111.5 177.921043155618 23.4
458 BiologicalYear 1997 42 2912.5 191.349046412646 21.6
459 BiologicalYear 1997 43 1957.5 145.470035284468 18.9
460 BiologicalYear 1997 44 1191 106.305025784803 25.2
461 BiologicalYear 1997 45 1409 109.448173213856 19.396
462 BiologicalYear 1997 46 654 67.7094630899277 9.698
463 BiologicalYear 1997 47 743 90.8976353809988 10.444
464 BiologicalYear 1997 48 534 68.6369899815705 5.968
465 BiologicalYear 1997 49 583 44.7475775204102 2.95
466 BiologicalYear 1997 50 274 35.9447753852475 2.36
467 BiologicalYear 1997 51 207 31.5433743176662 0.59
468 BiologicalYear 1997 52 259 38.8790427636351 2.36
469 BiologicalYear 1998 1 198 23.0293433980314 3.36
470 BiologicalYear 1998 2 266 21.3021426431791 5.76
471 BiologicalYear 1998 3 222 18.9992083033759 9.12
472 BiologicalYear 1998 4 220 23.6050769829822 3.36
473 BiologicalYear 1998 5 235 23.0293433980314 4.8
474 BiologicalYear 1998 6 213 18.1164168064514 9.44
475 BiologicalYear 1998 7 189 15.851864705645 9.44
476 BiologicalYear 1998 8 135 15.2857266804434 5.192
477 BiologicalYear 1998 9 387 27.7407632348787 15.576
478 BiologicalYear 1998 10 393.5 35.218103169427 21.606
479 BiologicalYear 1998 11 408 32.5601331189042 20.498
480 BiologicalYear 1998 12 456 31.8956406062735 27.146
481 BiologicalYear 1998 13 837 45.8499833715182 33.794
482 BiologicalYear 1998 14 884.8 57.9763720045441 41.34
483 BiologicalYear 1998 15 1032.8 64.8419950050822 47.7
484 BiologicalYear 1998 16 836.5 51.8735960040658 51.516
485 BiologicalYear 1998 17 792.4 45.0079730035277 48.972
486 BiologicalYear 1998 18 799.399999 37.3795030029298 71.868
487 BiologicalYear 1998 19 739.28 41.3808514183377 69
488 BiologicalYear 1998 20 613 28.1389789644696 82.8
489 BiologicalYear 1998 21 809.16 24.8285108510026 95.22
490 BiologicalYear 1998 22 677.11 14.8971065106016 91.08
491 BiologicalYear 1998 23 739.25 15.8326735861466 133.76
492 BiologicalYear 1998 24 832.75 23.221254593015 120.56
493 BiologicalYear 1998 25 1209 44.3314860412105 139.92
494 BiologicalYear 1998 26 1028 29.5543240274737 90.64
495 BiologicalYear 1998 27 1329.75 44.3794638399564 125
496 BiologicalYear 1998 28 2289.65 68.3683632129058 134
497 BiologicalYear 1998 29 2953.66 92.3572625858552 153
498 BiologicalYear 1998 30 2674 124.742276739337 124
499 BiologicalYear 1998 31 4943.959999 177.517855359826 104
500 BiologicalYear 1998 32 5902.700002 209.231180330865 103.88
501 BiologicalYear 1998 33 6304.949997 198.652075707394 86.24
502 BiologicalYear 1998 34 7129.055008 236.266669924179 82.32
503 BiologicalYear 1998 35 10943 265.653071656042 71.54
504 BiologicalYear 1998 36 9610.880001 287.967545852759 36.936
505 BiologicalYear 1998 37 7012.959999 270.479638209879 38.88
506 BiologicalYear 1998 38 6940.550003 286.801685343234 22.356
507 BiologicalYear 1998 39 6623.710004 258.821033114626 27.216
508 BiologicalYear 1998 40 6481.080001 237.490103792199 33.3
509 BiologicalYear 1998 41 5182.599998 192.151083977325 36
510 BiologicalYear 1998 42 3671.1 156.527568408495 30.6
511 BiologicalYear 1998 43 4151.38 189.992083033759 33.3
512 BiologicalYear 1998 44 3641.4 160.845570295626 36
513 BiologicalYear 1998 45 2017.9 96.6368822339894 16.412
514 BiologicalYear 1998 46 1525.080005 67.1089459958259 29.094
515 BiologicalYear 1998 47 1480.699999 73.372447622103 9.698
516 BiologicalYear 1998 48 1245.8 64.4245881559929 20.888
517 BiologicalYear 1998 49 1210.2 62.2751827721766 5.9
518 BiologicalYear 1998 50 857.6 57.3214750516626 0
519 BiologicalYear 1998 51 742.5 49.5370772051405 2.36
520 BiologicalYear 1998 52 503.5 30.4299188545863 1.18
521 BiologicalYear 1999 1 368.5 26.9077524368886 0.48
522 BiologicalYear 1999 2 146.4 15.2087296382414 0
523 BiologicalYear 1999 3 108.8 12.2839739385796 0
524 BiologicalYear 1999 4 179 14.0388273583767 1.44
525 BiologicalYear 1999 5 151 15.2087296382414 2.88
526 BiologicalYear 1999 6 268.5 25.3088859877402 2.832
527 BiologicalYear 1999 7 356 29.9105016218748 4.72
528 BiologicalYear 1999 8 420.700001 25.884087942007 8.024
529 BiologicalYear 1999 9 310 17.2560586280047 6.136
530 BiologicalYear 1999 10 861.8 54.0104885870881 11.634
531 BiologicalYear 1999 11 572.9 27.6803754008826 13.296
532 BiologicalYear 1999 12 854.5 35.1068175816072 33.794
533 BiologicalYear 1999 13 1381.12 57.3861441237811 38.78
534 BiologicalYear 1999 14 1833.979999 79.8312068222691 48.336
535 BiologicalYear 1999 15 1420.2 61.2297605724199 58.512
536 BiologicalYear 1999 16 1506.100002 65.1050618744718 68.052
537 BiologicalYear 1999 17 1439.899999 56.5793990099577 57.876
538 BiologicalYear 1999 18 1117.599999 51.153977187085 54.06
539 BiologicalYear 1999 19 1030.999999 37.8390268643746 73.83
540 BiologicalYear 1999 20 1269.700001 56.3381066647356 74.52
541 BiologicalYear 1999 21 873 42.0433631826385 66.93
542 BiologicalYear 1999 22 1026.69 48.7703012918606 73.83
543 BiologicalYear 1999 23 1476.919999 86.8652442799557 108.24
544 BiologicalYear 1999 24 1854.210002 100.806579781677 108.24
545 BiologicalYear 1999 25 2540.289996 129.761661208329 86.24
546 BiologicalYear 1999 26 2186.2 99.7341693584676 64.24
547 BiologicalYear 1999 27 3338.350003 146.23778498309 98
548 BiologicalYear 1999 28 4732.3 215.700732850058 113
549 BiologicalYear 1999 29 5022.2 208.388843600904 123
550 BiologicalYear 1999 30 6119.099998 221.79397389102 97
551 BiologicalYear 1999 31 7705.2 243.729641638484 84
552 BiologicalYear 1999 32 7155.100001 206.609617216943 72.52
553 BiologicalYear 1999 33 9483.800001 226.912296365429 64.68
554 BiologicalYear 1999 34 12722.199995 286.626058566857 81.34
555 BiologicalYear 1999 35 12710.450001 287.820333810886 77.42
556 BiologicalYear 1999 36 12183.250003 273.62551948186 88.452
557 BiologicalYear 1999 37 10433.399996 244.012368022785 74.844
558 BiologicalYear 1999 38 12010.19999 242.827841964422 80.676
559 BiologicalYear 1999 39 8585.699994 200.184903863352 89.424
560 BiologicalYear 1999 40 6376.100004 149.162540682752 59.4
561 BiologicalYear 1999 41 5335.400008 134.904356646901 66.6
562 BiologicalYear 1999 42 4818.199997 130.517223097408 79.2
563 BiologicalYear 1999 43 4571.700003 118.452605836303 69.3
564 BiologicalYear 1999 44 2903.599999 93.2265879267201 58.5
565 BiologicalYear 1999 45 2375.3 79.0927060081044 20.142
566 BiologicalYear 1999 46 2269.1 100.00227196427 26.11
567 BiologicalYear 1999 47 888.2 49.0920244188234 26.11
568 BiologicalYear 1999 48 1688.3 100.911383527582 31.332
569 BiologicalYear 1999 49 1060.300001 61.8342100836834 8.85
570 BiologicalYear 1999 50 972.1 56.8011929838487 11.8
571 BiologicalYear 1999 51 442.6 35.9501221416764 5.9
572 BiologicalYear 1999 52 413.999999 33.7931148131758 6.49
573 BiologicalYear 2000 1 174.7 8.97855150902869 3.84
574 BiologicalYear 2000 2 405.3 25.8133355884575 4.32
575 BiologicalYear 2000 3 230.4 12.3455083249144 6.24
576 BiologicalYear 2000 4 306.899999 24.1298571805146 6.72
577 BiologicalYear 2000 5 188.7 9.53971097834298 7.2
578 BiologicalYear 2000 6 498.1 30.9011814435737 9.44
579 BiologicalYear 2000 7 510.7 25.3831133286498 13.216
580 BiologicalYear 2000 8 604.4 27.5903405746194 19.352
581 BiologicalYear 2000 9 402.3 17.106011156264 24.072
582 BiologicalYear 2000 10 493.1 18.1348035166736 27.146
583 BiologicalYear 2000 11 862.8 44.689337237517 38.226
584 BiologicalYear 2000 12 1025.6 55.0520821041876 30.47
585 BiologicalYear 2000 13 1247.2 62.1764692000237 27.7
586 BiologicalYear 2000 14 1228.9 61.7135126378394 31.8
587 BiologicalYear 2000 15 1423.1 68.4053393094123 43.884
588 BiologicalYear 2000 16 1960 98.8903274799112 48.972
589 BiologicalYear 2000 17 1742.8 88.4808193241311 54.696
590 BiologicalYear 2000 18 1171.7 66.9182667157294 59.148
591 BiologicalYear 2000 19 930.4 42.7533370683827 64.17
592 BiologicalYear 2000 20 1537.3 76.6333400282331 71.07
593 BiologicalYear 2000 21 1043.8 50.8200044397756 75.21
594 BiologicalYear 2000 22 1039.499999 41.9466703312434 95.22
595 BiologicalYear 2000 23 1214.6 55.554787462115 120.56
596 BiologicalYear 2000 24 1142.1 67.9002957870294 111.76
597 BiologicalYear 2000 25 1035.7 58.6411645433436 93.28
598 BiologicalYear 2000 26 1293.100001 70.986672868258 95.92
599 BiologicalYear 2000 27 1090.200001 64.2995225255961 78
600 BiologicalYear 2000 28 1541.799999 90.0193315358345 98
601 BiologicalYear 2000 29 1823.7 94.6956604467869 101
602 BiologicalYear 2000 30 2747.300001 126.260880595716 88
603 BiologicalYear 2000 31 2197.300003 129.76812727893 86
604 BiologicalYear 2000 32 3159.4 164.980883978402 72.52
605 BiologicalYear 2000 33 3645.8 183.312093309336 68.6
606 BiologicalYear 2000 34 3750 179.874991559786 52.92
607 BiologicalYear 2000 35 4309.5 209.663206722553 74.48
608 BiologicalYear 2000 36 4675.100005 217.042453744036 62.208
609 BiologicalYear 2000 37 5196.300002 276.132545862831 40.824
610 BiologicalYear 2000 38 4414.200001 285.223329265722 34.02
611 BiologicalYear 2000 39 3621.200001 255.678283206325 23.328
612 BiologicalYear 2000 40 3875.2 238.843499126896 28.8
613 BiologicalYear 2000 41 4685.800001 277.773937310575 21.6
614 BiologicalYear 2000 42 3696.200002 244.104369151717 36
615 BiologicalYear 2000 43 2609.1 197.808712933288 33.3
616 BiologicalYear 2000 44 1740.3 115.739140546073 37.8
617 BiologicalYear 2000 45 2240.399999 122.098947864968 33.57
618 BiologicalYear 2000 46 2112.399999 136.05311333525 55.204
619 BiologicalYear 2000 47 1594.6 114.249729787935 49.982
620 BiologicalYear 2000 48 1268.4 117.738271155505 33.57
621 BiologicalYear 2000 49 819.2 62.7680248072591 15.93
622 BiologicalYear 2000 50 733.8 77.2529536089343 4.72
623 BiologicalYear 2000 51 205.5 23.4517894884265 0.59
624 BiologicalYear 2000 52 518.9 60.0089907497972 2.36
625 BiologicalYear 2001 1 251.8 28.7404221809839 0.48
626 BiologicalYear 2001 2 185 20.8508945234589 0.48
627 BiologicalYear 2001 3 263.6 27.6133468013374 1.44
628 BiologicalYear 2001 4 240.1 25.9227337318678 0.96
629 BiologicalYear 2001 5 231.1 18.0332060743428 4.32
630 BiologicalYear 2001 6 138.5 12.745344084835 3.304
631 BiologicalYear 2001 7 177 16.6243618497848 4.248
632 BiologicalYear 2001 8 139.5 13.2994894798278 4.72
633 BiologicalYear 2001 9 177.4 13.2994894798278 10.856
634 BiologicalYear 2001 10 252.4 21.4637417611416 13.85
635 BiologicalYear 2001 11 345.7 29.9191551821974 18.836
636 BiologicalYear 2001 12 543.1 38.3745686032532 29.362
637 BiologicalYear 2001 13 812.9 52.0333133603433 33.24
638 BiologicalYear 2001 14 802.1 54.5081830481503 41.976
639 BiologicalYear 2001 15 1182.3 69.4419318284654 45.156
640 BiologicalYear 2001 16 651.7 39.5744342678351 38.16
641 BiologicalYear 2001 17 963.8 50.7747458530715 62.964
642 BiologicalYear 2001 18 912.6 56.0015579261818 58.512
643 BiologicalYear 2001 19 1082.399999 68.0471760461529 55.89
644 BiologicalYear 2001 20 863.199998 55.0858091802191 64.86
645 BiologicalYear 2001 21 930.600001 45.3647840307686 73.14
646 BiologicalYear 2001 22 933.9 43.7446131725269 72.45
647 BiologicalYear 2001 23 1250.6 98.1494809775429 83.6
648 BiologicalYear 2001 24 1002.7 71.2875177626364 76.56
649 BiologicalYear 2001 25 848.799999 57.8565361551832 61.6
650 BiologicalYear 2001 26 1000.9 65.0886031745811 58.96
651 BiologicalYear 2001 27 826.9 46.9614741519344 57
652 BiologicalYear 2001 28 1018.1 49.3095478595311 57
653 BiologicalYear 2001 29 1069.5 61.0499163975147 60
654 BiologicalYear 2001 30 1384.5 66.9201006665065 50
655 BiologicalYear 2001 31 2147.2 97.4450588652639 46
656 BiologicalYear 2001 32 4014.399999 104.700606621738 41.16
657 BiologicalYear 2001 33 6776.199999 131.163397306353 49
658 BiologicalYear 2001 34 7211.299999 155.325075757523 56.84
659 BiologicalYear 2001 35 9781.900005 182.93842255886 50.96
660 BiologicalYear 2001 36 8902 203.127160296777 39.852
661 BiologicalYear 2001 37 8781.299999 171.174573283801 52.488
662 BiologicalYear 2001 38 9353.499999 186.009702968397 35.964
663 BiologicalYear 2001 39 10986.199994 212.256470871913 45.684
664 BiologicalYear 2001 40 8956.799996 175.401105957475 25.2
665 BiologicalYear 2001 41 7677.6 154.268442589105 45
666 BiologicalYear 2001 42 6369.499999 135.249045557571 52.2
667 BiologicalYear 2001 43 6298.6 145.815377241756 55.8
668 BiologicalYear 2001 44 5110.8 128.90924654706 48.6
669 BiologicalYear 2001 45 3828.1 92.8381382509591 41.776
670 BiologicalYear 2001 46 2978.099999 83.2039918286898 42.522
671 BiologicalYear 2001 47 3428.3 90.2106437721584 36.554
672 BiologicalYear 2001 48 2124.899999 82.3281603357562 14.174
673 BiologicalYear 2001 49 1411.600001 50.5657672930954 10.62
674 BiologicalYear 2001 50 1123.1 62.3413569366929 0
675 BiologicalYear 2001 51 1329.5 55.4145394992826 0
676 BiologicalYear 2001 52 2171.3 90.0486266863342 1.18
677 BiologicalYear 2002 1 393.7 25.171740108895 0
678 BiologicalYear 2002 2 147 10.5370074874444 0.48
679 BiologicalYear 2002 3 258.9 14.6347326214506 0
680 BiologicalYear 2002 4 216.7 8.78083957287036 0.48
681 BiologicalYear 2002 5 161 10.5370074874444 0.48
682 BiologicalYear 2002 6 271.5 13.8151875946494 0.944
683 BiologicalYear 2002 7 327.5 18.9958829426429 0.944
684 BiologicalYear 2002 8 206 13.2395547782056 1.888
685 BiologicalYear 2002 9 280.5 13.8151875946494 0.944
686 BiologicalYear 2002 10 491 34.4574779572054 4.432
687 BiologicalYear 2002 11 530 35.808751602586 5.54
688 BiologicalYear 2002 12 438.4 24.9985624395412 11.08
689 BiologicalYear 2002 13 833.4 27.0254729076121 13.296
690 BiologicalYear 2002 14 1278.1 48.8653722230235 28.62
691 BiologicalYear 2002 15 1656.5 69.8076746043194 19.716
692 BiologicalYear 2002 16 1728.199999 69.0320337753825 26.076
693 BiologicalYear 2002 17 1566.300001 74.4615195779406 32.436
694 BiologicalYear 2002 18 1331.2 49.6410130519604 42.612
695 BiologicalYear 2002 19 1287.1 53.0143189212048 51.06
696 BiologicalYear 2002 20 1658.3 57.2218045498718 58.65
697 BiologicalYear 2002 21 1635.3 78.2592326932071 43.47
698 BiologicalYear 2002 22 1553.1 65.6367758072059 45.54
699 BiologicalYear 2002 23 2092.4 116.980296087462 70.4
700 BiologicalYear 2002 24 1986.4 104.101731380585 66
701 BiologicalYear 2002 25 1808.8 93.3695941248548 74.8
702 BiologicalYear 2002 26 1222.5 48.294617650787 34.32
703 BiologicalYear 2002 27 2619.300001 86.5888346769161 66
704 BiologicalYear 2002 28 4264.4 131.712593593055 109
705 BiologicalYear 2002 29 4954.600001 170.738547250257 98
706 BiologicalYear 2002 30 4037.5 151.225570421656 80
707 BiologicalYear 2002 31 5249 135.371276748418 103
708 BiologicalYear 2002 32 6930.4 182.860984105025 73.5
709 BiologicalYear 2002 33 7844.999997 217.520909196827 50.96
710 BiologicalYear 2002 34 9588.099999 280.864910226673 33.32
711 BiologicalYear 2002 35 12213.100004 279.669740395921 15.68
712 BiologicalYear 2002 36 12940.700002 263.161761998925 23.328
713 BiologicalYear 2002 37 11906.199996 266.718002025937 21.384
714 BiologicalYear 2002 38 9924.600007 240.638908494512 11.664
715 BiologicalYear 2002 39 7639.199997 197.964028170362 8.748
716 BiologicalYear 2002 40 9319.299995 206.349729962453 18
717 BiologicalYear 2002 41 8611.6 226.106619001412 29.7
718 BiologicalYear 2002 42 7142.699999 215.130569535324 20.7
719 BiologicalYear 2002 43 4275.000003 160.250322204884 15.3
720 BiologicalYear 2002 44 3341.6 138.298223272708 14.4
721 BiologicalYear 2002 45 3678.437 135.559089150393 12.682
722 BiologicalYear 2002 46 2392.990001 101.896764998953 11.19
723 BiologicalYear 2002 47 1082.3 56.4071377672778 13.428
724 BiologicalYear 2002 48 622 48.2190048655762 8.206
725 BiologicalYear 2002 49 202 10.0735742877652 1.77
726 BiologicalYear 2002 50 416.7 24.4643946988582 0
727 BiologicalYear 2002 51 151 7.19541020554654 0.59
728 BiologicalYear 2002 52 128.9 10.7931153083198 0.59
729 BiologicalYear 2003 1 159.700001 8.8844857414404 0
730 BiologicalYear 2003 2 152 6.346061243886 0
731 BiologicalYear 2003 3 205 6.9806673682746 0
732 BiologicalYear 2003 4 100 7.6152734926632 0
733 BiologicalYear 2003 5 181 5.7114551194974 0
734 BiologicalYear 2003 6 323.7 11.2325284016782 1.416
735 BiologicalYear 2003 7 136.3 7.48835226778548 2.832
736 BiologicalYear 2003 8 142.8 9.36044033473185 2.832
737 BiologicalYear 2003 9 214.1 13.1046164686246 2.832
738 BiologicalYear 2003 10 601.4 30.0300906445055 12.742
739 BiologicalYear 2003 11 550.5 27.83276693881 11.634
740 BiologicalYear 2003 12 997.5 39.5518267025195 21.052
741 BiologicalYear 2003 13 1307.299998 54.9330926423882 21.052
742 BiologicalYear 2003 14 1676.6 78.1993396777852 24.804
743 BiologicalYear 2003 15 1537.2 78.1993396777852 19.716
744 BiologicalYear 2003 16 1583.9 81.5627521370448 31.164
745 BiologicalYear 2003 17 1286 57.1780118074129 40.704
746 BiologicalYear 2003 18 1398 50.4511868888937 52.152
747 BiologicalYear 2003 19 1566.800001 78.4531821275407 62.79
748 BiologicalYear 2003 20 1573.700001 77.5409358237321 65.55
749 BiologicalYear 2003 21 1858.5 95.7858618999043 57.96
750 BiologicalYear 2003 22 1651.8 86.6633988618182 42.09
751 BiologicalYear 2003 23 2184.1 134.959569119976 57.2
752 BiologicalYear 2003 24 2000.3 111.690677892394 69.52
753 BiologicalYear 2003 25 2235 133.796124558596 61.6
754 BiologicalYear 2003 26 1489.6 80.2776747351579 32.56
755 BiologicalYear 2003 27 3725.400001 174.516684206865 32
756 BiologicalYear 2003 28 4342.700002 204.924894333819 40
757 BiologicalYear 2003 29 5023.4 214.179566981152 52
758 BiologicalYear 2003 30 4949.699998 251.198257570487 25
759 BiologicalYear 2003 31 5520.300001 248.554065385535 21
760 BiologicalYear 2003 32 7572.899999 235.809059054064 14.7
761 BiologicalYear 2003 33 8170.199999 309.661346779787 21.56
762 BiologicalYear 2003 34 8530.099995 274.678684172866 21.56
763 BiologicalYear 2003 35 7965.100002 238.400367395317 18.62
764 BiologicalYear 2003 36 11445.499996 301.993189443425 32.076
765 BiologicalYear 2003 37 8376.799998 276.291641405687 19.44
766 BiologicalYear 2003 38 8110 267.296099592478 19.44
767 BiologicalYear 2003 39 7913.699995 281.431951013234 15.552
768 BiologicalYear 2003 40 5808.599999 220.128999397296 20.7
769 BiologicalYear 2003 41 4837.600001 190.38183731658 38.7
770 BiologicalYear 2003 42 2216.100001 99.9504645912045 33.3
771 BiologicalYear 2003 43 1827.100001 77.3426214098606 34.2
772 BiologicalYear 2003 44 3651.599997 140.406605020978 26.1
773 BiologicalYear 2003 45 1982.5 80.8752621689572 6.714
774 BiologicalYear 2003 46 1961.199999 103.559786923665 8.952
775 BiologicalYear 2003 47 1275.4 77.9164111139953 3.73
776 BiologicalYear 2003 48 1239.800004 59.1770210992369 1.492
777 BiologicalYear 2003 49 1268.4 51.4824218410252 0
778 BiologicalYear 2003 50 507.200001 31.9815044770005 1.18
779 BiologicalYear 2003 51 544.9 31.9815044770005 0
780 BiologicalYear 2003 52 199.2 14.8206971966588 0
781 BiologicalYear 2004 1 259.900001 14.018103329119 0.96
782 BiologicalYear 2004 2 503.4 24.6985630084478 0
783 BiologicalYear 2004 3 121 8.67787348945464 0
784 BiologicalYear 2004 4 249.5 15.3531607890351 0
785 BiologicalYear 2004 5 110.2 10.6804596793288 0
786 BiologicalYear 2004 6 176.4 15.0972747758846 1.416
787 BiologicalYear 2004 7 144.6 11.8152585202575 2.832
788 BiologicalYear 2004 8 364.399998 18.3792910315116 1.888
789 BiologicalYear 2004 9 288.599999 15.75367802701 2.36
790 BiologicalYear 2004 10 301.7 20.8018640473177 6.648
791 BiologicalYear 2004 11 628.4 36.210652230516 11.634
792 BiologicalYear 2004 12 661.199999 42.3741675037954 12.742
793 BiologicalYear 2004 13 754.799999 33.8993340030363 18.282
794 BiologicalYear 2004 14 1204.699999 61.9132897036091 17.808
795 BiologicalYear 2004 15 1559.6 90.2165078538304 25.44
796 BiologicalYear 2004 16 1287.899999 79.6028010474974 31.164
797 BiologicalYear 2004 17 1749.199998 92.8699345554136 36.252
798 BiologicalYear 2004 18 1615 84.9096544506639 28.62
799 BiologicalYear 2004 19 1611.1 112.269988269819 26.22
800 BiologicalYear 2004 20 1642.600001 110.35084317119 28.29
801 BiologicalYear 2004 21 2180.6 111.310415720505 31.05
802 BiologicalYear 2004 22 2476.9 99.7955451287284 28.98
803 BiologicalYear 2004 23 3210.4 161.541952649848 45.76
804 BiologicalYear 2004 24 3597.500001 156.646741963489 55.44
805 BiologicalYear 2004 25 3730.199999 166.437163336207 53.68
806 BiologicalYear 2004 26 3043.399999 110.142240443078 29.92
807 BiologicalYear 2004 27 3156.6 136.287115699768 64
808 BiologicalYear 2004 28 4262.899999 172.444921905829 66
809 BiologicalYear 2004 29 5274.399999 196.086564425177 36
810 BiologicalYear 2004 30 11485 262.839437420982 51
811 BiologicalYear 2004 31 10343.799998 268.402176837299 46
812 BiologicalYear 2004 32 12952.100007 248.042550573579 42.14
813 BiologicalYear 2004 33 16434.800001 318.911850737458 19.6
814 BiologicalYear 2004 34 13233.199997 286.202942969514 12.74
815 BiologicalYear 2004 35 12866.7 273.937102556535 14.7
816 BiologicalYear 2004 36 14617.500001 229.796765288059 18.468
817 BiologicalYear 2004 37 15972.799999 294.680557839981 11.664
818 BiologicalYear 2004 38 11541.699996 240.610730713379 22.356
819 BiologicalYear 2004 39 7716.7 178.430429517787 18.468
820 BiologicalYear 2004 40 11668.299999 251.57489010294 18
821 BiologicalYear 2004 41 8529.700001 212.774782674128 12.6
822 BiologicalYear 2004 42 9086.200001 229.045795466856 28.8
823 BiologicalYear 2004 43 8042.700002 226.542562729513 15.3
824 BiologicalYear 2004 44 4693 172.723058876645 26.1
825 BiologicalYear 2004 45 3963.8 137.980969852037 19.396
826 BiologicalYear 2004 46 3671.5 119.306853631461 18.65
827 BiologicalYear 2004 47 2789.299999 105.8199919166 16.412
828 BiologicalYear 2004 48 2313.9 89.2207774983096 11.19
829 BiologicalYear 2004 49 1565.5 68.1018373042618 2.36
830 BiologicalYear 2004 50 1592.5 68.1018373042618 1.77
831 BiologicalYear 2004 51 1244 57.4352844734738 2.36
832 BiologicalYear 2004 52 936 47.5892357065926 3.54
833 BiologicalYear 2005 1 734 33.887807138051 1.92
834 BiologicalYear 2005 2 486 29.1435141387239 0.48
835 BiologicalYear 2005 3 565 33.21005099529 0.48
836 BiologicalYear 2005 4 422 15.5883912835035 3.36
837 BiologicalYear 2005 5 279 13.5551228552204 2.4
838 BiologicalYear 2005 6 219 11.3298235198217 0.944
839 BiologicalYear 2005 7 269 16.6615051762084 0
840 BiologicalYear 2005 8 215 10.6633633127734 1.888
841 BiologicalYear 2005 9 140 6.66460207048337 2.36
842 BiologicalYear 2005 10 244.5 17.9916016063769 0
843 BiologicalYear 2005 11 477.5 33.6364725684438 1.662
844 BiologicalYear 2005 12 597.7 41.4589080494773 3.324
845 BiologicalYear 2005 13 1566.4 63.3617273963709 2.216
846 BiologicalYear 2005 14 2034.9 78.1283393567767 7.632
847 BiologicalYear 2005 15 2290.7 98.7829578074188 20.988
848 BiologicalYear 2005 16 2104 90.7007158049936 13.992
849 BiologicalYear 2005 17 1896.9 79.9243931350934 29.256
850 BiologicalYear 2005 18 1607 57.4737209061346 41.976
851 BiologicalYear 2005 19 1621.1 61.3792906787949 55.89
852 BiologicalYear 2005 20 2030.9 80.8647797831743 61.41
853 BiologicalYear 2005 21 1754.599999 65.2763884996708 64.17
854 BiologicalYear 2005 22 900.5 28.2539592013501 52.44
855 BiologicalYear 2005 23 1285.200002 57.1574347061794 86.24
856 BiologicalYear 2005 24 1890.599997 65.8553052049459 101.2
857 BiologicalYear 2005 25 2086.3 78.2808344888979 91.52
858 BiologicalYear 2005 26 2025.8 86.9787049876643 71.28
859 BiologicalYear 2005 27 2683.3 101.663421414153 74
860 BiologicalYear 2005 28 2666.000002 101.663421414153 89
861 BiologicalYear 2005 29 3777.9 138.375212480375 48
862 BiologicalYear 2005 30 5370.799997 201.914850864221 50
863 BiologicalYear 2005 31 4803 186.382939259281 30
864 BiologicalYear 2005 32 6468.7 242.156621840656 38.22
865 BiologicalYear 2005 33 7186.700002 220.016587843796 33.32
866 BiologicalYear 2005 34 9167.9 243.54037396546 14.7
867 BiologicalYear 2005 35 10747.5 287.82044195918 23.52
868 BiologicalYear 2005 36 10155.3 263.511588305485 18.468
869 BiologicalYear 2005 37 10452.699999 293.705624465488 11.664
870 BiologicalYear 2005 38 8176.700001 266.256500683667 10.692
871 BiologicalYear 2005 39 5900.8 215.475621687298 12.636
872 BiologicalYear 2005 40 5038.6 174.098609171737 9
873 BiologicalYear 2005 41 3576 144.870375515168 8.1
874 BiologicalYear 2005 42 4171.600001 165.203059797999 6.3
875 BiologicalYear 2005 43 3449.6 147.411961050522 9
876 BiologicalYear 2005 44 3315.2 142.328789979814 8.1
877 BiologicalYear 2005 45 1619.5 66.3607983280884 5.968
878 BiologicalYear 2005 46 2960 108.494638536399 2.984
879 BiologicalYear 2005 47 2177.4 94.8011404686978 2.238
880 BiologicalYear 2005 48 1992.1 87.4277184322435 3.73
881 BiologicalYear 2005 49 2062.5 72.4775475165066 0.59
882 BiologicalYear 2005 50 1673 61.6475691519712 0
883 BiologicalYear 2005 51 1234 56.6491175991086 0
884 BiologicalYear 2005 52 588 30.8237845759856 0.59
885 BiologicalYear 2006 1 305 19.7458965204572 0.48
886 BiologicalYear 2006 2 435 23.8312544212415 1.44
887 BiologicalYear 2006 3 187 13.6178596692808 0
888 BiologicalYear 2006 4 8 0.680892983464042 0.48
889 BiologicalYear 2006 5 88 6.80892983464042 0.48
890 BiologicalYear 2006 6 77 6.02590290365677 0
891 BiologicalYear 2006 7 141 9.37362673902164 0
892 BiologicalYear 2006 8 209 6.69544767072974 0
893 BiologicalYear 2006 9 199 7.36499243780272 0
894 BiologicalYear 2006 10 430.2 24.3617835375239 0
895 BiologicalYear 2006 11 545.2 31.4345594032566 0
896 BiologicalYear 2006 12 1015.9 41.650791209315 0
897 BiologicalYear 2006 13 858.8 46.3659751198035 0
898 BiologicalYear 2006 14 1457.4 75.7833890595478 0.636
899 BiologicalYear 2006 15 1792.3 84.8052210904464 2.544
900 BiologicalYear 2006 16 1937.9 92.9248699182551 3.18
901 BiologicalYear 2006 17 1435 74.881205856458 11.448
902 BiologicalYear 2006 18 1456.4 73.9790226533681 7.632
903 BiologicalYear 2006 19 1972.999999 96.8995827092264 40.02
904 BiologicalYear 2006 20 1752.9 88.0905297356604 35.19
905 BiologicalYear 2006 21 1374 52.8543178413962 35.88
906 BiologicalYear 2006 22 1956.6 85.1541787444717 40.71
907 BiologicalYear 2006 23 2232.200001 118.588861286654 38.72
908 BiologicalYear 2006 24 2434.900002 114.843949877602 35.2
909 BiologicalYear 2006 25 3986.900002 138.561722134932 51.92
910 BiologicalYear 2006 26 3929.100004 136.065114528898 41.36
911 BiologicalYear 2006 27 5411.400002 143.271231937225 18
912 BiologicalYear 2006 28 8411.499999 224.12727372358 18
913 BiologicalYear 2006 29 13111.299994 289.379517972218 6
914 BiologicalYear 2006 30 12955.2 263.846031092316 9
915 BiologicalYear 2006 31 15164.900001 276.612774532267 7
916 BiologicalYear 2006 32 20311.900001 284.982084120679 0
917 BiologicalYear 2006 33 16777 264.129736502093 0.98
918 BiologicalYear 2006 34 22970.3 337.808031421098 1.96
919 BiologicalYear 2006 35 16533.200001 265.519893009999 0
920 BiologicalYear 2006 36 12119.6 182.002694479938 0.972
921 BiologicalYear 2006 37 12766.1 279.898083177481 3.888
922 BiologicalYear 2006 38 12021 286.792124635054 0.972
923 BiologicalYear 2006 39 7377.9 184.760311062968 3.888
924 BiologicalYear 2006 40 12010.5 252.781520111025 3.6
925 BiologicalYear 2006 41 9852.2 233.631404951099 4.5
926 BiologicalYear 2006 42 5462.4 164.690990375365 8.1
927 BiologicalYear 2006 43 4704.1 151.924246935414 18
928 BiologicalYear 2006 44 4721.6 157.030944311395 17.1
929 BiologicalYear 2006 45 4510 131.219426129912 9.698
930 BiologicalYear 2006 46 4105.5 124.87009905911 1.492
931 BiologicalYear 2006 47 2363.4 79.3665883850274 2.984
932 BiologicalYear 2006 48 2842 80.4248095634944 2.984
933 BiologicalYear 2006 49 2696 66.9544767072974 0
934 BiologicalYear 2006 50 1060 32.6403073948075 0.59
935 BiologicalYear 2006 51 508 19.249412053348 0
936 BiologicalYear 2006 52 448 26.781790682919 0
937 BiologicalYear 2007 1 917 24.3908201954227 0
938 BiologicalYear 2007 2 169 7.91053627959654 0
939 BiologicalYear 2007 3 19 1.97763406989913 0
940 BiologicalYear 2007 4 214 4.61447949643131 0
941 BiologicalYear 2007 5 553 9.22895899286263 0
942 BiologicalYear 2007 6 446 14.9091635158507 0
943 BiologicalYear 2007 7 147.5 7.77869400826993 0
944 BiologicalYear 2007 8 646 19.4467350206748 0
945 BiologicalYear 2007 9 574.1 16.8538370179182 0.472
946 BiologicalYear 2007 10 666.5 21.3035136751912 0
947 BiologicalYear 2007 11 820.4 22.0643534493052 3.324
948 BiologicalYear 2007 12 927 25.8685523198751 4.986
949 BiologicalYear 2007 13 1878.5 51.7371046397501 10.526
950 BiologicalYear 2007 14 2716.5 75.1171340883355 8.268
951 BiologicalYear 2007 15 2492.1 77.7374992309518 11.448
952 BiologicalYear 2007 16 1879.5 68.1294937080252 20.988
953 BiologicalYear 2007 17 1609.5 46.2931175195556 27.984
954 BiologicalYear 2007 18 2148.5 69.8764038031027 26.712
955 BiologicalYear 2007 19 2405 68.2283754115201 49.68
956 BiologicalYear 2007 20 1428.7 39.7998856567201 42.09
957 BiologicalYear 2007 21 1185.5 24.63802445416 42.09
958 BiologicalYear 2007 22 2183.24 56.8569795096001 75.9
959 BiologicalYear 2007 23 1447 42.2993953839537 54.56
960 BiologicalYear 2007 24 1560.1 45.9250578454355 80.96
961 BiologicalYear 2007 25 2272.2 73.7218033834622 84.48
962 BiologicalYear 2007 26 2226.2 88.2244532293892 52.8
963 BiologicalYear 2007 27 1973 75.5346346142031 46
964 BiologicalYear 2007 28 2822.2 86.5214905580871 60
965 BiologicalYear 2007 29 5707.05 177.163052095131 44
966 BiologicalYear 2007 30 5011 174.41633810916 36
967 BiologicalYear 2007 31 5019 170.296267130203 16
968 BiologicalYear 2007 32 6194.9 176.31157075948 15.68
969 BiologicalYear 2007 33 9131.7 226.109495325134 10.78
970 BiologicalYear 2007 34 10078.2 196.499918556367 7.84
971 BiologicalYear 2007 35 12013.9 235.530724297015 0.98
972 BiologicalYear 2007 36 11759.2 252.296666467382 1.944
973 BiologicalYear 2007 37 12328.3 217.589188540652 1.944
974 BiologicalYear 2007 38 16072.5 237.612733498381 1.944
975 BiologicalYear 2007 39 13489.7 236.277830501199 1.944
976 BiologicalYear 2007 40 9598 173.042981116174 2.7
977 BiologicalYear 2007 41 9629.2 184.167172759357 5.4
978 BiologicalYear 2007 42 6079.6 132.254278424505 8.1
979 BiologicalYear 2007 43 7896.8 177.987066290922 7.2
980 BiologicalYear 2007 44 6482.6 159.446746885618 7.2
981 BiologicalYear 2007 45 4518 111.673150527624 4.476
982 BiologicalYear 2007 46 4057.6 101.427907359952 4.476
983 BiologicalYear 2007 47 4263.5 113.722199161158 2.984
984 BiologicalYear 2007 48 3332.8 101.427907359952 0
985 BiologicalYear 2007 49 2421.1 61.5813275654703 0
986 BiologicalYear 2007 50 1269.9 38.0831894154882 0.59
987 BiologicalYear 2007 51 1238.6 39.7037506672111 0
988 BiologicalYear 2007 52 916 21.0672962723977 0
989 BiologicalYear 2008 1 232 4.30278054391647 0
990 BiologicalYear 2008 2 177 5.73704072522196 0
991 BiologicalYear 2008 3 104 3.58565045326373 0
992 BiologicalYear 2008 4 14 2.15139027195824 0
993 BiologicalYear 2008 5 54 6.45417081587471 0
994 BiologicalYear 2008 6 69 6.3466013022768 0.472
995 BiologicalYear 2008 7 42 4.9362454573264 0
996 BiologicalYear 2008 8 43 4.9362454573264 0
997 BiologicalYear 2008 9 329 13.3983805270288 0.472
998 BiologicalYear 2008 10 252 14.8983776333108 0
999 BiologicalYear 2008 11 788.4 32.2798182055067 0
1000 BiologicalYear 2008 12 921.5 33.1075058518018 1.108
1001 BiologicalYear 2008 13 1048.2 40.5566946684572 1.108
1002 BiologicalYear 2008 14 1479.1 50.3604606160891 8.904
1003 BiologicalYear 2008 15 2103.3 66.5138159080422 12.084
1004 BiologicalYear 2008 16 1754.1 59.8624343172379 13.992
1005 BiologicalYear 2008 17 1606 52.2608553563188 23.532
1006 BiologicalYear 2008 18 1686.7 43.7090790252848 32.436
1007 BiologicalYear 2008 19 1601.2 56.6980977922327 32.43
1008 BiologicalYear 2008 20 2046.7 75.2538388878725 50.37
1009 BiologicalYear 2008 21 1451.7 60.821595813486 42.09
1010 BiologicalYear 2008 22 1534.9 62.8833448241126 37.26
1011 BiologicalYear 2008 23 1850 99.9201259642825 49.28
1012 BiologicalYear 2008 24 1841 107.808556961463 27.28
1013 BiologicalYear 2008 25 1309.5 78.884309971802 22
1014 BiologicalYear 2008 26 882 48.6453244826112 6.16
1015 BiologicalYear 2008 27 1069 49.3026937323763 5
1016 BiologicalYear 2008 28 2955.4 141.931997108356 14
1017 BiologicalYear 2008 29 3676.1 171.81241755222 7
1018 BiologicalYear 2008 30 3865.5 134.46189199739 10
1019 BiologicalYear 2008 31 8187.4 197.210774929505 17
1020 BiologicalYear 2008 32 11224.7 193.266559430915 9.8
1021 BiologicalYear 2008 33 7804.9 187.409997023917 4.9
1022 BiologicalYear 2008 34 11050.1 209.372106050158 3.92
1023 BiologicalYear 2008 35 11521 251.832183500889 5.88
1024 BiologicalYear 2008 36 8319.5 201.854192266482 5.832
1025 BiologicalYear 2008 37 7063.3 191.688873231479 3.888
1026 BiologicalYear 2008 38 5422.3 184.42793106362 2.916
1027 BiologicalYear 2008 39 4703.4 169.906046727902 10.692
1028 BiologicalYear 2008 40 3562.6 129.083416317494 4.5
1029 BiologicalYear 2008 41 2029.5 91.4340865582251 0
1030 BiologicalYear 2008 42 682.7 38.993948679243 0
1031 BiologicalYear 2008 43 465 25.5477594795041 1.8
1032 BiologicalYear 2008 44 518 24.2031405595302 2.7
1033 BiologicalYear 2008 45 509 26.7489523813474 1.492
1034 BiologicalYear 2008 46 115 6.68723809533685 1.492
1035 BiologicalYear 2008 47 124 11.1453968255614 0.746
1036 BiologicalYear 2008 48 88 7.80177777789299 1.492
1037 BiologicalYear 2008 49 46 3.525889612376 0.59
1038 BiologicalYear 2008 50 58 5.288834418564 0
1039 BiologicalYear 2008 51 47 7.933251627846 0
1040 BiologicalYear 2008 52 18 2.644417209282 0
1041 BiologicalYear 2009 1 116 5.56820895311505 0
1042 BiologicalYear 2009 2 34 2.78410447655752 0
1043 BiologicalYear 2009 3 23 2.78410447655752 0
1044 BiologicalYear 2009 4 8 1.39205223827876 0
1045 BiologicalYear 2009 5 18.3 2.78410447655752 0
1046 BiologicalYear 2009 6 15 2.73770273528156 0
1047 BiologicalYear 2009 7 25 4.79097978674274 0
1048 BiologicalYear 2009 8 42 4.10655410292235 0
1049 BiologicalYear 2009 9 94.5 7.5286825220243 0
1050 BiologicalYear 2009 10 200 12.0499521876005 1.662
1051 BiologicalYear 2009 11 530 29.7232153960813 0.554
1052 BiologicalYear 2009 12 389.3 20.0832536460009 2.77
1053 BiologicalYear 2009 13 544.5 16.8699330626407 2.77
1054 BiologicalYear 2009 14 1471.5 53.4896072558614 2.544
1055 BiologicalYear 2009 15 2174.4 65.4786571580373 6.996
1056 BiologicalYear 2009 16 2204.3 60.8674841187389 15.9
1057 BiologicalYear 2009 17 1904.1 53.4896072558614 15.9
1058 BiologicalYear 2009 18 2685 63.6341879423179 23.532
1059 BiologicalYear 2009 19 1663 44.0236520355658 20.01
1060 BiologicalYear 2009 20 1947.6 48.0258022206173 22.77
1061 BiologicalYear 2009 21 1928.2 49.0263397668801 24.15
1062 BiologicalYear 2009 22 2582 76.0408535159773 24.15
1063 BiologicalYear 2009 23 2181 82.9431125307762 18.48
1064 BiologicalYear 2009 24 2166.4 82.9431125307762 33.44
1065 BiologicalYear 2009 25 2662.4 88.0473040711317 37.84
1066 BiologicalYear 2009 26 1553.7 63.8023942544432 25.52
1067 BiologicalYear 2009 27 1015.2 36.2513603718428 27
1068 BiologicalYear 2009 28 3359.8 85.5532104775489 57
1069 BiologicalYear 2009 29 4436.5 120.354516434518 38
1070 BiologicalYear 2009 30 6091.9 137.755169413002 25
1071 BiologicalYear 2009 31 6798.8 145.005441487371 18
1072 BiologicalYear 2009 32 8328.2 156.315865923386 19.6
1073 BiologicalYear 2009 33 12656.3 153.473759270233 9.8
1074 BiologicalYear 2009 34 17715.1 217.421158966164 0
1075 BiologicalYear 2009 35 15330.1 203.210625700402 0.98
1076 BiologicalYear 2009 36 13638.2 183.228875863442 1.944
1077 BiologicalYear 2009 37 9358 119.803495756866 0
1078 BiologicalYear 2009 38 9583.5 157.858723820812 1.944
1079 BiologicalYear 2009 39 7799.4 152.220912255783 10.692
1080 BiologicalYear 2009 40 6750.4 122.674603498316 8.1
1081 BiologicalYear 2009 41 6581.4 129.199848365248 10.8
1082 BiologicalYear 2009 42 7147 120.064505551543 19.8
1083 BiologicalYear 2009 43 4250.8 108.319064791066 13.5
1084 BiologicalYear 2009 44 3238.5 92.6584771104301 16.2
1085 BiologicalYear 2009 45 2497.5 64.9044356097473 5.968
1086 BiologicalYear 2009 46 1959.4 59.4957326422683 4.476
1087 BiologicalYear 2009 47 586.3 19.4713306829242 5.222
1088 BiologicalYear 2009 48 1218.4 54.0870296747894 11.936
1089 BiologicalYear 2009 49 626.4 24.8104310384892 7.08
1090 BiologicalYear 2009 50 298 16.2551099907343 0.59
1091 BiologicalYear 2009 51 350.7 17.1106420955098 0
1092 BiologicalYear 2009 52 100 7.6997889429794 0
1093 BiologicalYear 2010 1 155 9.61572151114498 0
1094 BiologicalYear 2010 2 79 6.18153525716463 0.96
1095 BiologicalYear 2010 3 90 6.8683725079607 0
1096 BiologicalYear 2010 4 93 7.55520975875677 1.92
1097 BiologicalYear 2010 5 212.5 8.24204700955285 6.24
1098 BiologicalYear 2010 6 257.5 10.130849449242 8.024
1099 BiologicalYear 2010 7 123 8.78006952267643 2.832
1100 BiologicalYear 2010 8 120 7.42928959611083 2.832
1101 BiologicalYear 2010 9 175 9.45545948595923 0.472
1102 BiologicalYear 2010 10 348 19.8181165073449 0
1103 BiologicalYear 2010 11 1274.3 39.6362330146899 0
1104 BiologicalYear 2010 12 1367.4 42.0144069955713 0
1105 BiologicalYear 2010 13 1178 30.9162617514581 0
1106 BiologicalYear 2010 14 1091 43.6828491506301 1.272
1107 BiologicalYear 2010 15 847 39.1325523641061 3.18
1108 BiologicalYear 2010 16 942 35.4923149348869 6.36
1109 BiologicalYear 2010 17 1380 47.3230865798493 8.268
1110 BiologicalYear 2010 18 1076 39.1325523641061 8.904
1111 BiologicalYear 2010 19 792 29.6198564405805 10.35
1112 BiologicalYear 2010 20 689 24.6832137004838 13.8
1113 BiologicalYear 2010 21 595 26.6578707965225 6.21
1114 BiologicalYear 2010 22 1365.5 54.3030701410643 12.42
1115 BiologicalYear 2010 23 1172 45.3312585525406 28.16
1116 BiologicalYear 2010 24 1047.5 33.9984439144055 28.16
1117 BiologicalYear 2010 25 1849.3 75.5520975875677 36.96
1118 BiologicalYear 2010 26 982 56.6640731906758 21.12
1119 BiologicalYear 2010 27 942.8 57.2364375663392 25
1120 BiologicalYear 2010 28 2532.2 108.749231376044 21
1121 BiologicalYear 2010 29 1925.8 101.594676680252 23
1122 BiologicalYear 2010 30 3075.9 117.334697010995 12
1123 BiologicalYear 2010 31 2486.8 101.594676680252 10
1124 BiologicalYear 2010 32 6946 134.62010115603 7.84
1125 BiologicalYear 2010 33 7590.6 159.861370122785 3.92
1126 BiologicalYear 2010 34 7679.8 137.42468659678 5.88
1127 BiologicalYear 2010 35 11352.2 162.665955563536 2.94
1128 BiologicalYear 2010 36 10712.3 129.34862525617 1.944
1129 BiologicalYear 2010 37 15638.8 148.820461316239 8.748
1130 BiologicalYear 2010 38 15164.5 172.464833674893 13.608
1131 BiologicalYear 2010 39 14712.2 197.50005146641 10.692
1132 BiologicalYear 2010 40 9394.6 140.372363131447 18.9
1133 BiologicalYear 2010 41 8146.4 153.250561583873 15.3
1134 BiologicalYear 2010 42 6793.4 124.918524988535 9.9
1135 BiologicalYear 2010 43 7884.7 136.508903595719 17.1
1136 BiologicalYear 2010 44 4490.7 100.449947928925 20.7
1137 BiologicalYear 2010 45 3596.2 71.5197905610191 11.936
1138 BiologicalYear 2010 46 3884.9 57.6428162730602 13.428
1139 BiologicalYear 2010 47 3768.1 71.5197905610191 4.476
1140 BiologicalYear 2010 48 1200.9 30.9563272577546 2.238
1141 BiologicalYear 2010 49 1572 33.7694981641401 2.36
1142 BiologicalYear 2010 50 980 22.7944112607946 1.77
1143 BiologicalYear 2010 51 477.2 10.130849449242 2.95
1144 BiologicalYear 2010 52 196.1 5.90966217872452 2.36


==> anc/WeeklyDelayDifference.cxx <==
// CREATED   10 Sept 2013
// MODIFIED  11 Nov 2013

// PURPOSE calculate biomass using a delay difference model with weekly timesteps

# include <math.h>
# include "FixPar.h"
# include <vector>
# include <iostream>
# include <cassert>

std::vector<double> vonMisesRecDist(double a, double b);

// STATUS working, converging to the simulated parameters

// ARGUMENTS 1. the time step to evaluate the biomass at
//           2. the total number of time steps considered in the analysis
//           3. a vector of targeted effort
//           4. a vector of non-targeted effort 
//           5. a vector of 11 parameters estimated by MINUIT, in order: targeted catchability; non-targeted catchability; sigma; biomass at step 1 and 2; von mises mean and variance, recruitment in year 1..4)

double WeeklyDD(const unsigned int time_index, const long unsigned int max_timestep, const std::vector<double> &TargetedEffort, const std::vector<double> &NontargetedEffort, const std::vector<double> &par){

  // Check for wrong input
  assert(TargetedEffort.size() == max_timestep);
  //assert(par.size() == 11);

  // Define necessary containers
  std::vector< double > Biomass(max_timestep, 0.0), Rec(max_timestep, 0.0), survival(max_timestep, 0.0);

  // Remember that the optimizer work on parameters of the same order of magnitude
  double Targeted_catchability = par[0] * CatchabilityScalingFactor;
  double Nontargeted_catchability = par[1] * CatchabilityScalingFactor;

  // Initialise the vector of biomass
  Biomass[0] = par[3] *  BiomassScalingFactor;
  Biomass[1] = par[4] *  BiomassScalingFactor;

  // von mises parameters
  double vm_mean = par[5]; // make sure it varies between -M_PI and +M_PI
  double vm_sigma = par[6]; // should be positive

  // Calculate survival given the vector of effort
  for(unsigned int i=0; i < max_timestep; i += 1) {
    survival[i] = exp(-(M + Targeted_catchability * TargetedEffort[i] + Nontargeted_catchability * NontargetedEffort[i]));
  }

  // Calculate the proportion of recruitment in each week 
  std::vector<double> RecDist(52, 0.0);
  RecDist = vonMisesRecDist(vm_mean, vm_sigma);
  
  // Create the vector of recruitment
    for(unsigned int counter = 0; counter < max_timestep; counter++){
      Rec[counter] = par[7 + counter / NWPY] * RecruitmentScalingFactor * RecDist[counter % NWPY];
    }

  // Example how to print the vector of parameters
  //std::cout << "This is par[0] " << par[0] << "\n";
  //std::cout << "This is par[1] " << par[1] << "\n";
  //std::cout << "Number of parameters " << par.size() << "\n";

  // Recursive calculation of biomass
  for(unsigned int counter = 2; counter < max_timestep; counter++){

    // calculate biomass
    Biomass[counter] = survival[counter-1] * Biomass[counter-1] + rho * survival[counter-1] * Biomass[counter-1] - rho * survival[counter-1] *survival[counter -2] * Biomass[counter-2] - rho * survival[counter-1] * wk_1 *  Rec[counter-1] + wk * Rec[counter]; 
  }

  // Return biomass >= 0
  if(Biomass[time_index] < 0) 
    return 0;
  else
    return Biomass[time_index];

}


==> anc/WeeklyDelayDifference.h <==
double WeeklyDD(const unsigned int time_index, const long unsigned int max_timestep, const std::vector<double> &TargetedEffort, const std::vector<double> &NontargetedEffort, const std::vector<double> &par);



==> anc/vonMisesRecDist.cxx <==
// CREATED  12 November 2013
// MODIFIED 14 December 2013

// PURPOSE compute the probability from a von mises distribution with parameter a and b for every week of the year

// DEPENDENCY on the C++ library PROB by John Burkardt
//            available at /home/mkienzle/mystuff/Software/Prob_library/prob.cpp
#include <vector>
#include <iostream>
#include <math.h>
#include <cmath>

#include <prob.hpp>

#include "FixPar.h"

using namespace std;

std::vector<double> vonMisesRecDist(double a, double b){

  //  cout << "\n";
  //  cout << "  PDF parameter A =      " << a << "\n";
  //  cout << "  PDF parameter B =      " << b << "\n";

  if ( !von_mises_check ( a, b ) )
  {
    cout << "\n";
    cout << "vonMisesRecDist - Fatal error!\n";
    cout << "  The parameters are not legal.\n";
    throw;
  }

  // Assume a year is made of 52 weeks
  
  // divide the range [-pi;pi] into 52 intervals
  vector<double> boundaries(NWPY+1, 0.0);
  for(unsigned int i = 0; i < NWPY + 1; ++i){
    boundaries[i] = -M_PI + i * 2 * M_PI / NWPY;
      }

      // von_mises_pdf(X,A,B) requires
      ////    Input, double X, the argument of the CDF.
      //    A - PI <= X <= A + PI.
      //
      //    Input, double A, B, the parameters of the PDF.
      //    -PI <= A <= PI,
      //    0.0 < B.

  ////// Calculate von Mises probability associated with each interval

  // create a vector that will contain the proportion of recruit in each weeks
  vector<double> intervals(NWPY, 0.0);

  double total = 0.0;

    for(unsigned int i = 0; i < NWPY; ++i){

      ///// Calculate probability in each interval using the cumulative distribution function

      if(boundaries[i+1] <= (a - M_PI) ){
	intervals[i] = von_mises_cdf(boundaries[i+1] + 2 * M_PI, a, b) - von_mises_cdf(boundaries[i] + 2 * M_PI, a, b);
      }

      if(boundaries[i] <= (a - M_PI) && (a - M_PI) < boundaries[i+1]){
	intervals[i] = von_mises_cdf(a + M_PI, a, b) - von_mises_cdf(boundaries[i] + 2 * M_PI, a, b)
	  + von_mises_cdf(boundaries[i+1], a, b) - von_mises_cdf(a - M_PI, a, b);
}

      if(boundaries[i] > (a - M_PI) && (a + M_PI) > boundaries[i+1]){
	intervals[i] = von_mises_cdf(boundaries[i+1], a, b) - von_mises_cdf(boundaries[i], a, b);
}

      if(boundaries[i] < (a + M_PI) && (a + M_PI) <= boundaries[i+1]){
	intervals[i] = von_mises_cdf(a + M_PI, a, b) - von_mises_cdf(boundaries[i], a, b)
	  + von_mises_cdf( boundaries[i+1] - 2 * M_PI, a,b ) - von_mises_cdf( a - M_PI, a, b);
}

      if(boundaries[i] >= (a + M_PI)){
	intervals[i] = von_mises_cdf(boundaries[i+1] - 2 * M_PI, a, b) - von_mises_cdf(boundaries[i] - 2 * M_PI, a, b);
}

      // sometimes small negative probability appears 
      if(intervals[i] < 0.0)
	// if they are small, replace them by zero
	if(abs(intervals[i]) < 1e-5){ intervals[i] = 0.0;}
      // otherwise throw an error
	else{
	  throw;}

     total += intervals[i];
      	}
 
    //cout << "von mises density equal " << total << "\n";
    // throw exception if cumulative density 
    if(abs(total - 1) > 1e-2){
      cout << "von mises density equal " << total << "\n";
      throw;
    }
    //// cout << "And the sum of prob is " << total << "\n";
    return intervals;

}

